Automating the Derivation of Advanced Algorithms in Numerical Linear Algebra using Associative Algebras with Involution

Standard algorithms of numerical linear algebra are written against seven operations: addition, subtraction, multiplication, division, the adjoint and the $*$-square root of scalars, and $(i,j)$ indexing of matrices. This thesis overloads them, as forward-mode automatic differentiation overloads arithmetic, so that the scalars may lie in a $*$-algebra, an associative algebra with an involution. One program then becomes different classical algorithms over different $*$-algebras, and several classical decompositions become one: the Hermitian eigendecomposition, a tridiagonal, block-diagonal canonical form under unitary similarity. Over a $*$-algebra, indexing must say what the entries of a matrix are. We prove an analogue of Gabriel's theorem: every finite-dimensional real $*$-algebra consists of matrices over a quotient of the path $*$-algebra of its doubly-signed quiver. Each doubly-signed quiver encodes a classical problem as unitary similarity of Hermitian matrices. The spectral theorems, the singular value decomposition, the Takagi factorisation, Sylvester's law of inertia and the real Jordan form arise in this way. For the real singular value decomposition, Householder tridiagonalisation becomes Golub-Kahan bidiagonalisation. Over the split-complex numbers (over which the Hermitian eigendecomposition is the real Jordan form), the QR algorithm becomes Rutishauser's LR algorithm, two steps at a time. There the Cholesky factorisation becomes Doolittle's $LU$ factorisation. These hold for suitable $*$-square roots, whenever the steps are defined. Infinitesimals make limits of algorithms exact computations: the Gram-Schmidt process yields the Bruhat decomposition, and Gaussian elimination, with pivots chosen by orders of magnitude, yields Dijkstra's shortest-path algorithm to leading order. A Python library implements the seven operations and these algorithms.

==> anc/appendixA-figures/README.txt <==
Figures of Appendix A ("Visualising QR Dynamics on 2x2 Real Matrices").

make_figs.py draws every figure of the appendix from the formulas stated there
(formula (A.2) for the two cycles of a matrix, and the charts of the disc of
inner products), by writing TikZ and compiling it with pdflatex:

    python3 make_figs.py OUTDIR            # all figures, as OUTDIR/appA-*.pdf
    python3 make_figs.py OUTDIR qr-to-lr   # one figure

The running example of the appendix is M2 = [[3, 1], [2, 2]] in make_figs.py.

geom.py     Cayley transform, Moebius action, canonical arrows, the Lie quadric pair, one QR step
tikzpic.py  a small TikZ writer (panels, circles, arrowheads, labels) and the colours
figs.py     helpers shared by the figures (oriented pairs, QR orbits)
verify.py ... verify6.py
            numerical checks of the statements of the appendix. verify5.py covers the disc of
            inner products: the two charts, Theorem A.2, Proposition A.3 (the three kinds of
            picture), Lemma A.7, and Proposition A.4 (the QR algorithm for another inner
            product and its limit, the LR algorithm). The others cover tangency of the cycles
            to every canonical arrow, the level-set propositions, the periods in the complex
            case, the crossing angle for negative determinant, and the rows of Table A.2. verify6.py covers
            the worked numbers of formula (A.2), the construction of Mv in Table A.2, attracting
            and repelling fixed points, and the norm condition in Proposition A.3(2).

Requires Python 3 with numpy, and pdflatex with TikZ.


==> anc/appendixA-figures/figs.py <==
import numpy as np, sys, os, subprocess
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from geom import *
from tikzpic import *

OUT = sys.argv[1] if len(sys.argv) > 1 else '.'

def rot(t): return np.array([[np.cos(t), -np.sin(t)], [np.sin(t), np.cos(t)]])
def eig_matrix(l1, l2, psi1, psi2):
    """Real eigenvalues l1, l2 with eigen-directions at angles psi1, psi2 (degrees) from e1."""
    P = np.array([[np.cos(np.radians(psi1)), np.cos(np.radians(psi2))], [np.sin(np.radians(psi1)), np.sin(np.radians(psi2))]])
    return P @ np.diag([l1, l2]) @ np.linalg.inv(P)
def bpoint(psi_deg):
    """Boundary point of the direction at angle psi from e1: -exp(-2 i psi)."""
    return -np.exp(-2j*np.radians(psi_deg))

def arrow_data(M, x):
    """Canonical arrow from x: centre, radius, orientation (+1 = anticlockwise), end points."""
    p, q = cayley(x), cayley(mobius(M, x))
    c, rho = arrow_circle(p, q)
    if c is None or abs(p-q) < 1e-7: return None
    sg = np.sign((np.conj(p-c)*(q-c)).imag)
    if np.linalg.det(M) < 0: pass
    return c, rho, sg, p, q

def oriented_pair(M):
    """Envelope circles as (centre, radius, orientation); orientation from oriented tangency with the arrows."""
    out = []
    for e, r, _ in lie_pair(M):
        if e is None: out.append((None, None, 0)); continue
        votes = []
        for x in np.tan(np.linspace(-1.4, 1.4, 9)):
            a = arrow_data(M, x)
            if a is None: continue
            c, rho, sg, p, q = a
            ext = abs(abs(c-e) - (rho+abs(r))) < abs(abs(c-e) - abs(rho-abs(r)))
            votes.append(-sg if ext else sg)
        s = np.sign(sum(votes)) if votes else 1
        assert all(v == s for v in votes), ('inconsistent orientation', votes)
        out.append((e, abs(r), int(s)))
    return out

def disc(pn, label=False):
    pn.raw(r'\fill[disc] %s circle (%.4f);' % (pn.P(0), pn.s))
    pn.raw(r'\draw[ink,line width=0.9pt] %s circle (%.4f);' % (pn.P(0), pn.s))

def head_on_circle(pn, e, r, orient, colour, size=0.17, prefer=None, over=False, avoid_unit=True):
    th = np.linspace(0, 2*np.pi, 721)[:-1]; z = e + r*np.exp(1j*th)
    m = 0.32
    ok = (z.real > pn.x0+m) & (z.real < pn.x1-m) & (z.imag > pn.y0+m) & (z.imag < pn.y1-m)
    if not ok.any(): return
    score = np.minimum.reduce([z.real-pn.x0, pn.x1-z.real, z.imag-pn.y0, pn.y1-z.imag]).clip(max=0.9)
    if avoid_unit: score = score + 1.2*np.minimum(abs(abs(z)-1), 0.6)
    if prefer is not None: score = score - 0.6*abs(z-prefer)
    score[~ok] = -1e9
    k = int(np.argmax(score)); zz = z[k]
    pn.head(zz + 0.5*size/pn.s*(1j*orient*np.exp(1j*th[k])), 1j*orient*np.exp(1j*th[k]), colour, size, over)

def draw_pair(pn, M, colour='input', lw=1.3, heads=True, hsize=0.19, prefer=None):
    for e, r, o in oriented_pair(M):
        if e is None:
            continue
        pn.circle(e, r, '%s,line width=%.2fpt' % (colour, lw))
        if heads: head_on_circle(pn, e, r, o, colour, hsize, prefer)

def draw_arrows(pn, M, xs, colour='muted', lw=0.45, hsize=0.12):
    for x in xs:
        a = arrow_data(M, x)
        if a is None: continue
        c, rho, sg, p, q = a
        pn.circle(c, rho, '%s,line width=%.2fpt' % (colour, lw))
        mid = c - rho*c/abs(c)            # point of the arrow closest to the origin
        t = 1j*sg*(mid-c)/rho
        if pn.inside(mid, -0.1): pn.head(mid + 0.5*hsize/pn.s*t, t, colour, hsize)

def qr_orbit(M, n):
    Ms = [M]
    for _ in range(n): Ms.append(qr_step(Ms[-1])[0])
    return Ms

def qr_panel(pn, M, n, lw_it=0.55, mark=True, every=1):
    disc(pn)
    Ms = qr_orbit(M, n)
    for k in range(1, n+1, every):
        col = ramp((k-1)/max(n-1, 1))
        for e, r, o in oriented_pair(Ms[k]):
            if e is not None: pn.circle(e, r, 'color=%s,line width=%.2fpt' % (col, lw_it if k < n else 0.9))
    draw_pair(pn, M, 'input', 1.3)
    if mark:
        pn.ring(-1+0j)
    return Ms

def write(name, panels, extra=''):
    tex = document(panels, extra)
    path = os.path.join(OUT, name + '.tex')
    open(path, 'w').write(tex)
    r = subprocess.run(['pdflatex', '-no-shell-escape', '-interaction=nonstopmode', '-output-directory', OUT, path], capture_output=True, text=True)
    ok = os.path.exists(os.path.join(OUT, name + '.pdf')) and '\n!' not in r.stdout
    print(name, 'ok' if ok else 'FAILED'); 
    if not ok: print(r.stdout[-1500:])


==> anc/appendixA-figures/geom.py <==
"""Geometry for the circle-pair picture of a 2x2 real matrix (Appendix A)."""
import numpy as np

def cayley(x):
    """Half-plane chart -> disc chart: x -> (ix+1)/(-ix+1); infinity -> -1."""
    if x is None or np.isinf(x): return -1+0j
    return (1j*x+1)/(-1j*x+1)

def mobius(M, x):
    a,b,c,d = M.ravel()
    if x is None or np.isinf(x): return np.inf if c==0 else a/c
    den = c*x+d
    return np.inf if den==0 else (a*x+b)/den

def arrow_circle(p, q):
    """Circle orthogonal to the unit circle through boundary points p, q (complex). Returns centre, radius."""
    s = p+q
    if abs(s) < 1e-12: return None, np.inf        # a diameter
    c = 2*s/abs(s)**2
    return c, np.sqrt(max(abs(c)**2-1, 0.0))

def lie_pair(M):
    """The two envelope circles (Delta>0) from the Lie quadric representative
       [X:Y:Z:C:S] = [-(b+c): d-a: +-2 sqrt(Delta): b-c: a+d].
       Returns [(centre, signed radius), ...]; radius None means a line (C=Z)."""
    a,b,c,d = M.ravel(); D = a*d-b*c
    out = []
    for sgn in (+1,-1):
        X,Y,Z,C,S = -(b+c), d-a, sgn*2*np.sqrt(D), b-c, a+d
        den = C-Z
        if abs(den) < 1e-14: out.append((None, None, (X,Y,Z,C,S)))
        else: out.append((complex(X,Y)/den, S/den, (X,Y,Z,C,S)))
    return out

def qr_step(M):
    Q,R = np.linalg.qr(M)
    s = np.sign(np.diag(R)); s[s==0] = 1
    Q, R = Q*s, (R.T*s).T
    return R@Q, Q


==> anc/appendixA-figures/make_figs.py <==
"""Draws every figure of Appendix A from the formulas of the appendix.
   usage: python3 make_figs.py OUTDIR [figure names]"""
import sys, os, json
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from figs import *
import figs
figs.OUT = OUT = sys.argv[1]
only = sys.argv[2:]
def want(n): return not only or n in only
TW = 16.0                      # text width of the thesis in cm
MATS = []                      # (figure, panel, matrix) for the table of matrices
def note(fig, panel, M):
    M = np.asarray(M, float); ev = np.linalg.eigvals(M)
    MATS.append((fig, panel, np.round(M, 3).tolist(), [[round(float(z.real), 4), round(float(z.imag), 4)] for z in ev]))
def cmobius(P, u):
    a, b, c, d = np.asarray(P, float).ravel(); return (a*u+b)/(c*u+d)
def ccayley(x): return (1j*x+1)/(-1j*x+1)

# ---------------------------------------------------------------- v1: ellipses
def psd(l1, l2, alpha): R = rot(np.radians(alpha)); return R @ np.diag([l1, l2]) @ R.T
def lr_step(M): L = np.linalg.cholesky(M); return L.T @ L
def ellipse(pn, M, style, axes_style):
    t = np.linspace(0, 2*np.pi, 181); pts = [complex(*(M @ np.array([np.cos(a), np.sin(a)]))) for a in t]
    w, V = np.linalg.eigh(M)
    for lam, v in zip(w, V.T): pn.line(complex(*(-lam*v)), complex(*(lam*v)), axes_style)
    pn.poly(pts, style, closed=True)
if want('ellipses'):
    cases = [('(a) A typical matrix', psd(1, 0.45, 52)), ('(b) Major axis near the $x$-axis', psd(1, 0.45, 10)),
             ('(c) Major axis near the $y$-axis', psd(1, 0.45, 80)), ('(d) Nearly equal eigenvalues', psd(1, 0.86, 52)),
             ('(e) One eigenvalue near zero', psd(1, 0.07, 58))]
    W = 1.12; gap = 0.42; pw = (TW-2*gap)/3; S = pw/(2*W); rowh = pw + 1.0
    panels = []
    for k, (title, M) in enumerate(cases):
        assert np.allclose(lr_step(lr_step(M)), qr_step(M)[0], atol=1e-10)       # two LR steps = one QR step
        pn = Panel(-W, W, -W, W, S, origin=((k % 3)*(pw+gap), -(k//3)*rowh), title=title)
        pn.line(-W, W, 'grid,line width=0.4pt'); pn.line(-1j*W, 1j*W, 'grid,line width=0.4pt')
        ellipse(pn, lr_step(M), 'lr,line width=1.0pt,densely dashed', 'lr,line width=0.5pt,densely dashed')
        ellipse(pn, qr_step(M)[0], 'qr,line width=1.0pt', 'qr,line width=0.5pt')
        ellipse(pn, M, 'input,line width=1.4pt', 'input,line width=0.6pt')
        panels.append(pn); note('ellipses', title[:3], M)
    x0 = 2*(pw+gap); y0 = -rowh
    leg = r"""
\begin{scope}[shift={(%.3f,%.3f)}]
\draw[input,line width=1.4pt] (0.3,3.75) -- (1.3,3.75); \node[anchor=west,inner sep=0pt,text=ink] at (1.5,3.75) {\footnotesize the matrix $M$};
\draw[lr,line width=1.0pt,densely dashed] (0.3,3.05) -- (1.3,3.05); \node[anchor=west,inner sep=0pt,text=ink] at (1.5,3.05) {\footnotesize one Cholesky LR step};
\draw[qr,line width=1.0pt] (0.3,2.35) -- (1.3,2.35); \node[anchor=west,inner sep=0pt,text=ink] at (1.5,2.35) {\footnotesize one QR step};
\node[anchor=north west,inner sep=0pt,text=ink,font=\footnotesize,align=flush left,text width=%.2fcm] at (0.3,1.8) {The thin lines are the axes of each ellipse.};
\end{scope}""" % (x0, y0, pw-0.5)
    write('appA-ellipses', panels, leg)

# ---------------------------------------------------------------- the disc of inner products: the two models
def chord_envelope(M, n=2881):
    ph = np.linspace(-np.pi/2+1e-4, np.pi/2-1e-4, n)
    A = np.array([cayley(np.tan(p)) for p in ph]); B = np.array([cayley(mobius(M, np.tan(p))) for p in ph])
    dA = np.gradient(A, ph); dB = np.gradient(B, ph)
    cr = lambda u, v: (np.conj(u)*v).imag
    s = -cr(dA, B-A)/cr(dB-dA, B-A)
    return A + s*(B-A), B-A
def w_of_G(G): return (G[0, 0]-G[1, 1]-2j*G[0, 1])/(G[0, 0]+G[1, 1]+2*np.sqrt(np.linalg.det(G)))   # conformal (disc) chart
def klein(w): return 2*w/(1+abs(w)**2)                                                             # conformal -> projective chart
def fixed_points(M):
    a, b, c, d = M.ravel(); return np.roots([c, d-a, -b])
def inner_arc(c, rho, p, q, n=48):                    # the arc from p to q, inside the disc, of a circle orthogonal to the boundary
    if c is None: return [p + (q-p)*t for t in np.linspace(0, 1, n)]
    a0 = np.angle(p-c); d = np.angle((q-c)/(p-c)); return [c + rho*np.exp(1j*(a0+d*t)) for t in np.linspace(0, 1, n)]
def arrow_arc(M, x): p, q = cayley(x), cayley(mobius(M, x)); c, rho = arrow_circle(p, q); return inner_arc(c, rho, p, q)
def cycle_arcs(M, n=80):                              # the parts of the two cycles inside the disc, with their directions
    out = []
    fx = fixed_points(M)
    for e, r, o in oriented_pair(M):
        if e is None: continue
        if abs(fx[0].imag) > 1e-9 or abs(fx[0]-fx[1]) < 1e-7:        # no crossing of the boundary: a whole circle, if it is inside
            if abs(e)+r <= 1+1e-7: out.append(([e + r*np.exp(1j*t) for t in np.linspace(0, 2*np.pi, 2*n)], e, r, o, True))
            continue
        p, q = cayley(fx[0].real), cayley(fx[1].real); a0 = np.angle(p-e); d = np.angle((q-e)/(p-e)) % (2*np.pi)
        for dd in (d, d-2*np.pi):
            pts = [e + r*np.exp(1j*(a0+dd*t)) for t in np.linspace(0, 1, n)]
            if abs(pts[n//2]) < 1: out.append((pts, e, r, o, False))
    return out
def region(M):                                        # the polygon of the region where M + M^* is definite
    arcs = cycle_arcs(M)
    if arcs[0][4]: return arcs[0][0]
    return arcs[0][0] + arcs[1][0][::-1]
def fill(pn, pts, colour='input!22'): pn.raw(r'\fill[%s] %s -- cycle;' % (colour, ' -- '.join(pn.P(z) for z in pts)))
def definite(M, w):                                   # is the symmetric part of GM definite at the point w of the disc?
    z = (w-1)/(1j*(w+1)); G = np.array([[1.0, -z.real], [-z.real, abs(z)**2]]); S = G @ M; S = S + S.T
    return np.linalg.det(S) > 0
def draw_cycle_arcs(pn, M, style, heads=True, colour='input', hsize=0.19):
    for pts, e, r, o, whole in cycle_arcs(M):
        pn.poly(pts, style, closed=whole)
        if heads:
            z = pts[len(pts)//2]; pn.head(z, 1j*o*(z-e), colour, hsize)
def draw_arrows_inside(pn, M, xs, colour='muted', lw=0.5, hsize=0.12):
    for x in xs:
        a, b = (-1+0j if np.isinf(x) else cayley(x)), cayley(mobius(M, x))
        if abs(a-b) < 0.1: continue
        c_, rho_ = arrow_circle(a, b); arc = inner_arc(c_, rho_, a, b); pn.poly(arc, '%s,line width=%.2fpt' % (colour, lw))
        i = int(0.55*len(arc)); pn.head(arc[i], arc[i+1]-arc[i-1], colour, hsize)
def marked_point(M):                                  # the point whose positions are shown as dots
    w, V = np.linalg.eig(M)
    if abs(w[0].imag) > 1e-9:
        z = [r for r in fixed_points(M) if r.imag > 0][0]; return ccayley(z), False
    k = int(np.argmax(np.abs(w.real) + 1e-9*(w.real > 0))); v = V[:, k].real
    return -np.exp(-2j*np.arctan2(v[1], v[0])), True
def run_panel(pn, Ms, mark=True, travel=True):        # input, last iterate, and the marked point after each step
    M = Ms[0]; n = len(Ms)-1
    pts = [marked_point(A)[0] for A in Ms]; onb = marked_point(M)[1]
    for e, r, o in oriented_pair(Ms[-1]):
        if e is not None: pn.circle(e, r, 'qr,line width=1.0pt')
    draw_pair(pn, M, 'input', 1.4, hsize=0.17)
    if onb and travel:
        th = np.unwrap([np.angle(z) for z in pts])
        if abs(th[-1]-th[0]) > 0.25:
            ang = np.linspace(th[0], th[-1], 80)[4:-4]; arc = 1.13*np.exp(1j*ang); pn.poly(arc, 'qr,line width=0.6pt', over=True); pn.head(arc[-1], arc[-1]-arc[-2], 'qr', 0.13, over=True)
    elif not onb and travel:
        pn.circle(0j, abs(pts[0]), 'qr,line width=0.4pt')
    for z in pts[1:]: pn.dot(z, 'qr', 0.05)
    pn.dot(pts[0], 'input', 0.075)
    if mark: pn.ring(-1+0j)
M2 = np.array([[3.0, 1.0], [2.0, 2.0]])          # the running example: eigenvalues 4 and 1, eigenvectors (1,1) and (1,-2)
ME = np.array([[2.0, -2.0], [1.0, 2.0]])         # eigenvalues 2 +- i sqrt(2)
MPB = np.array([[5.0, 1.0], [-1.0, 3.0]])        # eigenvalue 4, not diagonalisable
def two_panels(titles, W=1.32, pw=6.2, gap=1.6):
    left = (TW-2*pw-gap)/2; S = pw/(2*W); out = []
    for k in range(2):
        pn = Panel(-W, W, -W, W, S, origin=(left+k*(pw+gap), 0), frame=False, title=titles[k], title_sep=0.0)
        pn.raw(r'\fill[disc] %s circle (%.4f);' % (pn.P(0), S)); out.append(pn)
    return out, S
def boundary(pn, S, zero=True):
    pn.raw(r'\draw[ink,line width=0.9pt] %s circle (%.4f);' % (pn.P(0), S))
    pn.dot(-1+0j); pn.label(-1+0j, r'$e_1$', anchor='east', shift=(-0.1, 0))
    if zero: pn.dot(1+0j); pn.label(1+0j, r'$e_2$', anchor='west', shift=(0.1, 0))
if want('directions'):
    M = M2
    (pa, pb), S = two_panels(['(a) Directions as points of a circle', '(b) The power method for $M=\\bigl(\\begin{smallmatrix}3&1\\\\2&2\\end{smallmatrix}\\bigr)$'], W=1.62, pw=6.6, gap=1.0)
    def bp(v): return -np.exp(-2j*np.arctan2(v[1], v[0]))
    for pn in (pa, pb): pn.raw(r'\draw[ink,line width=0.9pt] %s circle (%.4f);' % (pn.P(0), S))
    for v, t in (((1, 0), '$(1,0)$'), ((0, 1), '$(0,1)$'), ((1, 1), '$(1,1)$'), ((1, -1), '$(1,-1)$'), ((2, 1), '$(2,1)$'), ((1, 2), '$(1,2)$'), ((2, -1), '$(2,-1)$'), ((1, -2), '$(1,-2)$')):
        z = bp(v); pa.dot(z, 'ink', 0.06); pa.label(z, t, shift=(0.62*z.real, 0.36*z.imag))
    pa.dot(0j, 'ink', 0.035)
    xs = [bp(np.linalg.matrix_power(M, k) @ np.array([1.0, 0.0])) for k in range(5)]
    for k in range(3):
        a, b = xs[k], xs[k+1]; pb.line(a, b, 'qr,line width=1.0pt'); pb.head(a + 0.55*(b-a), b-a, 'qr', 0.17)
    for k in range(4): pb.dot(xs[k], 'qr', 0.055)
    pb.label(xs[0], '$x_0=e_1$', anchor='east', shift=(-0.12, 0)); pb.label(xs[1], '$x_1$', shift=(0.36*xs[1].real, 0.3*xs[1].imag)); pb.label(xs[2], '$x_2$', shift=(-0.28, 0.22))
    att, rep_ = bp((1, 1)), bp((1, -2))
    pb.ring(att, r=0.085); pb.ring(rep_, r=0.085)
    pb.label(att, r'$(1,1)$, $\lambda=4$', anchor='west', shift=(0.2, 0.2)); pb.label(rep_, r'$(1,-2)$, $\lambda=1$', anchor='west', shift=(0.18, -0.12))
    write('appA-directions', [pa, pb])
if want('models'):
    M = M2; note('models', '', M)
    (pa, pb), S = two_panels(['(a) Projective model (v1.5)', '(b) Conformal model (v2)'])
    env, dirs = chord_envelope(M)
    reg = region(M)
    assert definite(M, sum(reg)/len(reg)) and not definite(M, 0.97*cayley(np.tan(1.2)))
    quad = lambda pts: np.c_[pts.real**2, pts.real*pts.imag, pts.imag**2, pts.real, pts.imag, np.ones(len(pts))]
    conic = np.linalg.svd(quad(env[::40]))[2][-1]
    assert np.abs(quad(np.array([klein(z) for z in reg])) @ conic).max() < 1e-6      # the two models show the same curve
    xs = np.tan(np.radians(np.arange(-85, 90, 10.0))); x0 = np.inf
    fill(pa, env[::12]); fill(pb, reg)
    for x in list(xs) + [x0]:
        a, b = (-1+0j if np.isinf(x) else cayley(x)), cayley(mobius(M, x)); special = bool(np.isinf(x))
        if abs(a-b) < 0.12: continue
        sty = 'ink,line width=0.9pt' if special else 'muted,line width=0.45pt'; col = 'ink' if special else 'muted'; hs = 0.17 if special else 0.13
        pa.line(a, b, sty); pa.head(a + 0.55*(b-a), b-a, col, hs)
        c_, rho_ = arrow_circle(a, b); arc = inner_arc(c_, rho_, a, b); pb.poly(arc, sty); i = int(0.55*len(arc)); pb.head(arc[i], arc[i+1]-arc[i-1], col, hs)
    pa.poly(env[::12], 'input,line width=1.5pt', closed=True)
    i = int(np.argmax(env.real)); pa.head(env[i] + 0.1/S*dirs[i]/abs(dirs[i]), dirs[i], 'input', 0.2)
    draw_cycle_arcs(pb, M, 'input,line width=1.5pt', hsize=0.2)
    b = cayley(mobius(M, np.inf))
    for pn in (pa, pb):
        boundary(pn, S); pn.dot(b); pn.label(b, '$Me_1$', shift=(0.62*b.real, 0.4*b.imag))
        for z in fixed_points(M): pn.dot(cayley(z.real), 'ink', 0.07)
    write('appA-models', [pa, pb])
if want('qrstep'):
    M = M2; Mq, Q = qr_step(M)
    (pa, pb), S = two_panels(['(a) Projective model', '(b) Conformal model'])
    env, _ = chord_envelope(M); env2, _ = chord_envelope(Mq)
    inf_pt, finf = -1+0j, cayley(mobius(M, np.inf)); turn = inf_pt/finf
    quad = lambda pts: np.c_[pts.real**2, pts.real*pts.imag, pts.imag**2, pts.real, pts.imag, np.ones(len(pts))]
    conic = np.linalg.svd(quad(env2[::40]))[2][-1]
    assert np.abs(quad(turn*env) @ conic).max() < 1e-6                               # the step is the rotation taking f(inf) to inf
    pa.poly(env[::12], 'input,line width=1.0pt,densely dashed', closed=True); pa.poly(env2[::12], 'qr,line width=1.5pt', closed=True)
    draw_cycle_arcs(pb, M, 'input,line width=1.0pt,densely dashed', heads=False); draw_cycle_arcs(pb, Mq, 'qr,line width=1.5pt', heads=False)
    pa.line(inf_pt, finf, 'ink,line width=0.9pt'); pa.head(inf_pt + 0.55*(finf-inf_pt), finf-inf_pt, 'ink', 0.17)
    c, rho = arrow_circle(inf_pt, finf); arc = inner_arc(c, rho, inf_pt, finf); pb.poly(arc, 'ink,line width=0.9pt')
    i = int(0.55*len(arc)); pb.head(arc[i], arc[i+1]-arc[i-1], 'ink', 0.17)
    for pn in (pa, pb):
        a0 = np.angle(finf) % (2*np.pi); ang = np.linspace(a0, np.pi, 60)[3:-3]; arr = 1.13*np.exp(1j*ang)
        pn.poly(arr, 'ink,line width=0.7pt'); pn.head(arr[-1], arr[-1]-arr[-2], 'ink', 0.16)
        boundary(pn, S); pn.dot(finf); pn.label(finf, r'$Me_1$', shift=(0.62*finf.real, 0.42*finf.imag))
        pn.dot(0j, 'ink', 0.04)
    write('appA-qrstep', [pa, pb])

# ---------------------------------------------------------------- the three shapes of the region
Mh = eig_matrix(1.0, 0.36, 18, 118)
Pe = np.array([[1.0, 0.3], [0.0, 0.9]]); Me = Pe @ rot(np.radians(33)) @ np.linalg.inv(Pe)
Mp = rot(np.radians(62)) @ np.array([[1.0, 0.7], [0.0, 1.0]]) @ rot(np.radians(62)).T
def axis_arc(M):
    fx = fixed_points(M); p, q = cayley(fx[0].real), cayley(fx[1].real); c, rho = arrow_circle(p, q); return inner_arc(c, rho, p, q), p, q
if want('shapes'):
    W = 2.9; gap = 0.42; pw = (TW-2*gap)/3; S = pw/(2*W); panels = []
    for k, (M, title) in enumerate([(ME, '(a) Non-real eigenvalues'), (MPB, '(b) Not diagonalisable'), (M2, '(c) Real eigenvalues, same sign')]):
        pn = Panel(-W, W, -W, W, S, origin=(k*(pw+gap), 0), title=title)
        disc(pn); fill(pn, region(M)); pn.raw(r'\draw[ink,line width=0.9pt] %s circle (%.4f);' % (pn.P(0), S))
        draw_arrows_inside(pn, M, np.tan(np.radians(np.arange(-84, 90, 12.0))), hsize=0.12)
        fx = fixed_points(M)
        if k == 2:
            arc, p, q = axis_arc(M); pn.poly(arc, 'ink,line width=0.7pt,densely dashed')
        draw_pair(pn, M, 'input', 1.4, hsize=0.17)
        if k == 0: pn.dot(ccayley([z for z in fx if z.imag > 0][0]), 'ink', 0.055)
        elif k == 1: pn.dot(cayley(fx[0].real), 'ink', 0.065)
        else: pn.dot(p, 'ink', 0.065); pn.dot(q, 'ink', 0.065)
        panels.append(pn); note('shapes', title[:3], M)
    write('appA-shapes', panels)


# ---------------------------------------------------------------- half-plane diagram for the proof of the hyperbolic case
if want('halfplane'):
    lam = 2.6; h = (1+lam)/2; rho = (lam-1)/2; m = (lam-1)/(2*np.sqrt(lam))
    x0, x1, yy = -0.7, 4.3, 2.3
    pn = Panel(x0, x1, -yy, yy, 1.5, frame=False)
    pn.line(x0, x1, 'muted,line width=0.5pt'); pn.line(-1j*yy, 1j*yy, 'muted,line width=0.5pt')
    for sg in (1, -1): pn.line(complex(x0, x0*m*sg), complex(x1, x1*m*sg), 'input,line width=1.4pt')
    pn.circle(h, rho, 'ink,line width=1.0pt')
    th = np.radians(75); pn.head(h + rho*np.exp(1j*th), -1j*np.exp(1j*th), 'ink', 0.18)
    for sg in (1, -1):
        T = complex(lam/h, sg*np.sqrt(lam)*rho/h)
        assert abs(abs(T-h)-rho) < 1e-12 and abs(T.imag - sg*m*T.real) < 1e-12           # the point of tangency
        pn.line(h, T, 'muted,line width=0.6pt,densely dashed'); pn.dot(T, 'ink', 0.05)
    for z, t, an, sh in ((1, '$1$', 'north east', (-0.03, -0.06)), (lam, r'$\lambda$', 'north west', (0.03, -0.06)),
                         (h, r'$\tfrac{1+\lambda}{2}$', 'north', (0, -0.1)), (0, '$0$', 'north east', (-0.05, -0.06))):
        pn.dot(z, 'ink', 0.05); pn.label(z, t, anchor=an, shift=sh)
    pn.label(complex(x1, x1*m), r'$y=\dfrac{\lambda-1}{2\sqrt{\lambda}}\,x$', anchor='west', shift=(0.12, 0))
    pn.label(complex(x1, -x1*m), r'$y=-\dfrac{\lambda-1}{2\sqrt{\lambda}}\,x$', anchor='west', shift=(0.12, 0))
    pn.label(complex(lam+0.12, 0.42), r'the arrow $1\to\lambda$', anchor='west')
    write('appA-halfplane', [pn])

# ---------------------------------------------------------------- negative determinant
def gamma_circle(M):
    a, b, c, d = M.ravel()
    fx = [np.inf, b/(d-a)] if abs(c) < 1e-12 else [z.real for z in np.roots([c, d-a, -b])]
    p, q = cayley(fx[0]), cayley(fx[1])
    return arrow_circle(p, q), p, q
def draw_gamma(pn, M, style, dots=True):
    (c0, r0), p, q = gamma_circle(M)
    if c0 is None: pn.infinite_line(0, p, style)
    else: pn.circle(c0, r0, style)
    if dots: pn.dot(p, 'ink', 0.06); pn.dot(q, 'ink', 0.06)
def neg_matrix(l1, l2, psi1, psi2):
    P = np.array([[np.cos(np.radians(psi1)), np.cos(np.radians(psi2))], [np.sin(np.radians(psi1)), np.sin(np.radians(psi2))]])
    return P @ np.diag([l1, l2]) @ np.linalg.inv(P), P
if want('negdet'):
    W = 2.05; gap = 0.42; pw = (TW-2*gap)/3; S = pw/(2*W); panels = []
    cases = [('(a) $\\mu=1$', neg_matrix(1.0, -1.0, 0, 90)), ('(b) $\\mu=3$', neg_matrix(1.5, -0.5, 0, 90)), ('(c) $\\mu=3$, not symmetric', neg_matrix(1.5, -0.5, 14, 82))]
    for k, (title, (M, P)) in enumerate(cases):
        pn = Panel(-W, W, -W, W, S, origin=(k*(pw+gap), 0), title=title); disc(pn)
        mu = abs(M_ := np.linalg.eigvals(M)).max()/abs(M_).min()
        ratio = np.diag(np.linalg.inv(P) @ M @ P); mup = abs(ratio[0]/ratio[1])
        ss = np.exp(np.linspace(-6, 6, 4001)); zz = ccayley(cmobius(P, 1j*ss)); s0 = ss[np.argmin(abs(zz))]
        for s in s0*np.exp(np.array([-1.25, 0.0, 1.25])):
            cross = ccayley(cmobius(P, 1j*s))
            for sg in (1, -1):
                x = cmobius(P, sg*s/np.sqrt(mup)).real
                p_, q_ = cayley(x), cayley(mobius(M, x)); c_, rho_ = arrow_circle(p_, q_); arc = inner_arc(c_, rho_, p_, q_, n=200)
                i = int(np.argmin([abs(z - cross) for z in arc])); assert abs(arc[i] - cross) < 0.02        # both arrows pass through the same point of Gamma
                pn.poly(arc, 'muted,line width=0.6pt'); j = min(max(i - 22, 1), len(arc)-2); pn.head(arc[j], arc[j+1]-arc[j-1], 'muted', 0.13)
            pn.dot(cross, 'ink', 0.04)
        draw_gamma(pn, M, 'input,line width=1.5pt')
        panels.append(pn); note('negdet', title[:3], M)
    write('appA-negdet', panels)

# ---------------------------------------------------------------- how to read the picture
if want('key'):
    M = M2; note('key', '', M)
    W = 2.9; pw = 6.4; S = pw/(2*W); left = (TW-pw)/2
    pn = Panel(-W, W, -W, W, S, origin=(left, 0)); disc(pn); fill(pn, region(M)); pn.raw(r'\draw[ink,line width=0.9pt] %s circle (%.4f);' % (pn.P(0), S))
    arc, p, q = axis_arc(M); pn.poly(arc, 'ink,line width=0.7pt,densely dashed')
    draw_pair(pn, M, 'input', 1.5)
    fx = sorted([p, q], key=lambda z: z.real)
    for z in fx: pn.dot(z, 'ink', 0.07)
    pn.ring(-1+0j, r=0.075); pn.ring(1+0j, r=0.075); pn.dot(0j, 'ink', 0.045)
    pair = oriented_pair(M)
    def pt(z): return (left + (z.real+W)*S, (z.imag+W)*S)
    def callout(side, y, target, text, width=4.45):
        tx, ty = pt(target)
        if side == 'L': x = left-0.35; s = r'\node[anchor=east,inner sep=0pt,text=ink,font=\footnotesize,align=flush right,text width=%.2fcm] at (%.3f,%.3f) {%s};' % (width, x, y, text)
        else: x = left+pw+0.35; s = r'\node[anchor=west,inner sep=0pt,text=ink,font=\footnotesize,align=flush left,text width=%.2fcm] at (%.3f,%.3f) {%s};' % (width, x, y, text)
        x2 = x + (0.12 if side == 'L' else -0.12)
        return s + '\n' + r'\draw[ink,line width=0.4pt] (%.3f,%.3f) -- (%.3f,%.3f);' % (x2, y, tx, ty)
    (e1, r1, o1), (e2, r2, o2) = sorted(pair, key=lambda t: t[0].real)
    reg = region(M); mid = arc[len(arc)//2]
    extra = '\n'.join([
        callout('L', 5.55, e1 + r1*np.exp(1j*np.radians(168)), r'Outside the disc the picture is mirrored: each cycle is the other one inverted in the boundary and reversed.'),
        callout('L', 3.2, -1+0j, r'$(-1,0)$ is the direction of $e_1$. A cycle passes through it exactly when $M$ is upper triangular.'),
        callout('L', 0.85, mid + 0.25*(reg[len(reg)//4]-mid), r'The shaded region: the inner products for which $M+M^*$ is definite. The two cycles bound it.'),
        callout('R', 5.55, 0j, r'The centre is the standard inner product. The other points of the disc are the other inner products on $\mathbb{R}^2$.'),
        callout('R', 3.2, 1+0j, r'$(1,0)$ is the direction of $e_2$. A cycle passes through it exactly when $M$ is lower triangular.'),
        callout('R', 0.85, fx[1], r'The cycles meet the boundary at the eigenvectors of $M$. The dashed axis joins them.'),
    ])
    write('appA-key', [pn], extra)


# ---------------------------------------------------------------- pictures of the QR algorithm
def qr_figure(name, cases, n, W, per_row, every=1):
    gap = 0.42 if per_row == 3 else 0.9
    pw = (TW-(per_row-1)*gap)/per_row if per_row == 3 else 5.9
    left = 0 if per_row == 3 else (TW-per_row*pw-(per_row-1)*gap)/2
    panels = []
    for k, (title, M) in enumerate(cases):
        Wk = W[k] if isinstance(W, (list, tuple)) else W
        pn = Panel(-Wk, Wk, -Wk, Wk, pw/(2*Wk), origin=(left+k*(pw+gap), 0), title=title)
        nn = n[k] if isinstance(n, (list, tuple)) else n
        disc(pn); Ms = qr_orbit(M, nn); run_panel(pn, Ms); panels.append(pn); note(name[5:], title[:3], M)
        ext = max(abs(e)+r for Mk in Ms for e, r, o in oriented_pair(Mk) if e is not None)
        print('   %s %s  M=%s  after %d steps %s  extent %.2f' % (name, title[:3], np.round(M, 3).tolist(), nn, np.round(Ms[-1], 3).tolist(), ext))
    write(name, panels)

if want('qr-types'):
    J = rot(np.radians(62)) @ np.array([[1.0, 0.7], [0.0, 1.0]]) @ rot(np.radians(62)).T
    P = np.array([[1.0, 0.4], [0.0, 0.8]]); C = P @ rot(np.radians(28)) @ np.linalg.inv(P)
    qr_figure('appA-qr-types', [('(a) Two real eigenvalues', M2), ('(b) Not diagonalisable', MPB), ('(c) Complex eigenvalues', ME)], [6, 30, 9], 2.0, 3)
if want('qr-fixed'):
    A = np.array([[2.0, 1.0], [0.0, 1.0]]); E = rot(np.radians(7))
    qr_figure('appA-qr-fixed', [('(a) Near an attracting fixed point', E @ A @ E.T), ('(b) Near a repelling fixed point', E @ np.linalg.inv(A) @ E.T)], [8, 14], 2.0, 2)
if want('qr-speed'):
    qr_figure('appA-qr-speed', [('(a) Nearly a scalar matrix', eig_matrix(1.0, 0.88, 100, 55)), ('(b) Nearly singular', eig_matrix(1.0, 0.003, 100, 55))], [12, 12], [1.45, 2.0], 2)
if want('qr-complex'):
    P = np.array([[1.0, 0.2], [0.0, 0.9]]); P2 = np.array([[1.0, 0.06], [0.0, 1.0]])
    qr_figure('appA-qr-complex', [('(a) Nearly periodic', P @ rot(2*np.pi*0.102) @ np.linalg.inv(P)),
                                  ('(b) Nearly orthogonal', P2 @ rot(np.radians(40)) @ np.linalg.inv(P2))], [15, 15], 2.0, 2)
if want('qr-negdet'):
    W = 2.3; pw = 5.9; gap = 0.9; left = (TW-2*pw-gap)/2; S = pw/(2*W); panels = []
    for k, (title, M, n) in enumerate([('(a) Eigenvalues $1$ and $-0.6$', neg_matrix(1.0, -0.6, 112, 30)[0], 10), ('(b) Trace zero', neg_matrix(1.0, -1.0, 112, 30)[0], 5)]):
        pn = Panel(-W, W, -W, W, S, origin=(left+k*(pw+gap), 0), title=title); disc(pn)
        Ms = qr_orbit(M, n)
        assert all(np.linalg.det(qr_step(Mk)[1]) < 0 for Mk in Ms)             # every Q is a reflection
        draw_gamma(pn, Ms[-1], 'qr,line width=1.0pt', dots=False); draw_gamma(pn, M, 'input,line width=1.5pt', dots=False)
        pts = [marked_point(A)[0] for A in Ms]
        for z in pts[1:]: pn.dot(z, 'qr', 0.05)
        pn.dot(pts[0], 'input', 0.075); pn.ring(-1+0j)
        panels.append(pn); note('qr-negdet', title[:3], M)
        print('   qr-negdet', title[:3], np.round(M, 3).tolist(), '->', np.round(Ms[-1], 3).tolist(), ' period-2:', np.allclose(Ms[2], Ms[0]))
    write('appA-qr-negdet', panels)

# ---------------------------------------------------------------- from the QR algorithm to the LR algorithm
def gqr_orbit(M, eps, n):                             # QR algorithm for the inner product diag(1, eps)
    D = np.diag([1.0, np.sqrt(eps)]); Di = np.linalg.inv(D); Ms = [M]
    for k in range(n): Ms.append(Di @ qr_step(D @ Ms[-1] @ Di)[0] @ D)
    return Ms
def lr_orbit(M, n):
    Ms = [M]
    for k in range(n): A = Ms[-1]; L = np.array([[1.0, 0.0], [A[1, 0]/A[0, 0], 1.0]]); Ms.append(np.linalg.inv(L) @ A @ L)
    return Ms
if want('qr-to-lr'):
    M = M2; W = 2.1; gap = 0.42; pw = (TW-2*gap)/3; S = pw/(2*W); panels = []
    cw = (1-0.2)/(1+0.2)
    def about(c, r):                                  # the circle of hyperbolic radius 2 artanh(r) about the point c of the real axis
        T = lambda w: (w + c)/(1 + c*w); p1, p2 = T(r), T(-r); return (p1+p2)/2, abs(p1-p2)/2
    cases = [(r'(a) $\varepsilon=1$: the QR step', gqr_orbit(M, 1.0, 1)[1], 0j, [about(0, r) for r in (0.3, 0.55, 0.8)]),
             (r'(b) $\varepsilon=\frac{1}{25}$', gqr_orbit(M, 1/25, 1)[1], cw+0j, [about(cw, r) for r in (0.3, 0.55, 0.8)]),
             (r'(c) $\varepsilon\to0$: the LR step', lr_orbit(M, 1)[1], 1+0j, [(1-rho+0j, rho) for rho in (0.3, 0.55, 0.8)])]
    assert np.abs(gqr_orbit(M, 1e-10, 1)[1] - lr_orbit(M, 1)[1]).max() < 1e-6
    x1 = cayley(mobius(M, np.inf))
    for k, (title, M1, centre, paths) in enumerate(cases):
        pn = Panel(-W, W, -W, W, S, origin=(k*(pw+gap), 0), title=title); disc(pn)
        for c_, r_ in paths: pn.circle(c_, r_, 'muted,line width=0.5pt')
        for e, r, o in oriented_pair(M1):
            if e is not None: pn.circle(e, r, 'qr,line width=1.0pt')
        draw_pair(pn, M, 'input', 1.4, hsize=0.17); pn.ring(-1+0j)
        ang = np.linspace(np.angle(x1) % (2*np.pi), np.pi, 60)[4:-4]; arc = 1.14*np.exp(1j*ang); pn.poly(arc, 'ink,line width=0.6pt', over=True); pn.head(arc[-1], arc[-1]-arc[-2], 'ink', 0.13, over=True)
        pn.dot(x1, 'ink', 0.06); pn.label(x1, '$Me_1$', shift=(0.6*x1.real-0.1, 0.42*x1.imag))
        h = 0.12
        pn.line(centre-h, centre+h, 'ink,line width=1.2pt', over=True); pn.line(centre-1j*h, centre+1j*h, 'ink,line width=1.2pt', over=True)
        panels.append(pn)
        print('   qr-to-lr', title[:3], 'after one step', np.round(M1, 3).tolist())
    note('qr-to-lr', '', M)
    write('appA-qr-to-lr', panels)

json.dump(MATS, open(os.path.join(OUT, 'matrices_%s.json' % ('all' if not only else '_'.join(only))), 'w'), indent=1)


==> anc/appendixA-figures/tikzpic.py <==
"""Minimal TikZ emitter for the Appendix A figures. All coordinates are given in
picture units and converted to cm here, so TeX never sees a large dimension."""
import numpy as np

COL = {  # validated with the dataviz palette checker (light surface)
    'ink': '333333', 'muted': '8a8985', 'grid': 'c9c8c2', 'disc': 'f3f2ee',
    'input': 'eb6834', 'qr': '2a78d6', 'lr': '1baf7a',
    'it0': 'b7d3f6', 'it1': '0d366b',
}
PREAMBLE = r"""\documentclass[12pt,tikz,border=0.6pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb}
\usetikzlibrary{calc}
""" + ''.join(r"\definecolor{%s}{HTML}{%s}" % (k, v.upper()) + '\n' for k, v in COL.items()) + r"""\begin{document}
"""

def ramp(t):
    a = np.array([int(COL['it0'][i:i+2], 16) for i in (0, 2, 4)], float)
    b = np.array([int(COL['it1'][i:i+2], 16) for i in (0, 2, 4)], float)
    c = a + (b-a)*t
    return '{rgb,255:red,%d;green,%d;blue,%d}' % tuple(int(round(v)) for v in c)

class Panel:
    """One square (or rectangular) clipped drawing area."""
    def __init__(self, x0, x1, y0, y1, scale, origin=(0, 0), frame=True, title=None, title_sep=0.18):
        self.x0, self.x1, self.y0, self.y1, self.s = x0, x1, y0, y1, scale
        self.ox, self.oy = origin
        self.body, self.over = [], []
        self.frame, self.title, self.title_sep = frame, title, title_sep
    # coordinate helpers -------------------------------------------------
    def P(self, z):
        z = complex(z)
        return '(%.4f,%.4f)' % (self.ox + (z.real-self.x0)*self.s, self.oy + (z.imag-self.y0)*self.s)
    @property
    def w(self): return (self.x1-self.x0)*self.s
    @property
    def h(self): return (self.y1-self.y0)*self.s
    def inside(self, z, pad=0.0):
        return self.x0-pad <= z.real <= self.x1+pad and self.y0-pad <= z.imag <= self.y1+pad
    # primitives ---------------------------------------------------------
    def raw(self, s, over=False): (self.over if over else self.body).append(s)
    def circle(self, c, r, style, fill=None):
        r = abs(r)
        if r*self.s < 60:
            opt = style + (',fill=%s' % fill if fill else '')
            self.raw(r'\draw[%s] %s circle (%.4f);' % (opt, self.P(c), r*self.s))
        else:  # large circle: emit only the visible arc as a fine polyline
            pad = 0.3; th = np.linspace(0, 2*np.pi, 200001)
            z = c + r*np.exp(1j*th)
            vis = (z.real > self.x0-pad) & (z.real < self.x1+pad) & (z.imag > self.y0-pad) & (z.imag < self.y1+pad)
            idx = np.where(vis)[0]
            if len(idx) == 0: return
            # split into runs
            runs = np.split(idx, np.where(np.diff(idx) > 1)[0]+1)
            if len(runs) > 1 and runs[0][0] == 0 and runs[-1][-1] == len(th)-1:
                runs = [np.concatenate([runs[-1], runs[0]])] + runs[1:-1]
            for run in runs:
                pts = z[run][:: max(1, len(run)//160)]
                if len(pts) < 2: continue
                self.raw(r'\draw[%s] %s;' % (style, ' -- '.join(self.P(p) for p in pts)))
    def line(self, p, q, style, over=False): self.raw(r'\draw[%s] %s -- %s;' % (style, self.P(p), self.P(q)), over)
    def infinite_line(self, p, d, style):
        d = d/abs(d); L = 4*max(self.x1-self.x0, self.y1-self.y0)
        self.line(p-L*d, p+L*d, style)
    def poly(self, pts, style, closed=False, over=False):
        self.raw(r'\draw[%s] %s%s;' % (style, ' -- '.join(self.P(p) for p in pts), ' -- cycle' if closed else ''), over)
    def dot(self, z, colour='ink', r=0.055, over=True, fill=None):
        self.raw(r'\fill[%s] %s circle (%.3f);' % (fill or colour, self.P(z), r), over)
    def ring(self, z, colour='ink', r=0.06):
        self.raw(r'\draw[%s,line width=0.6pt,fill=white] %s circle (%.3f);' % (colour, self.P(z), r), True)
    def head(self, z, direction, colour, size=0.17, over=False):
        """Filled arrowhead with its tip at z pointing along direction (picture units)."""
        d = direction/abs(direction); n = 1j*d
        tip = np.array([(z.real-self.x0)*self.s + self.ox, (z.imag-self.y0)*self.s + self.oy])
        dv = np.array([d.real, d.imag]); nv = np.array([n.real, n.imag])
        a = tip - size*dv + 0.42*size*nv; b = tip - size*dv - 0.42*size*nv; m = tip - 0.72*size*dv
        self.raw(r'\fill[%s] (%.4f,%.4f) -- (%.4f,%.4f) -- (%.4f,%.4f) -- (%.4f,%.4f) -- cycle;'
                 % (colour, tip[0], tip[1], a[0], a[1], m[0], m[1], b[0], b[1]), over)
    def label(self, z, text, anchor='center', size=r'\footnotesize', colour='ink', shift=(0, 0), over=True, bg=False):
        opt = 'anchor=%s,inner sep=1.2pt,text=%s' % (anchor, colour)
        if bg: opt += ',fill=white,fill opacity=0.82,text opacity=1'
        z = complex(z)
        x = self.ox + (z.real-self.x0)*self.s + shift[0]; y = self.oy + (z.imag-self.y0)*self.s + shift[1]
        self.raw(r'\node[%s] at (%.4f,%.4f) {%s %s};' % (opt, x, y, size, text), over)
    # output -------------------------------------------------------------
    def tikz(self):
        ox, oy, w, h = self.ox, self.oy, self.w, self.h
        out = [r'\begin{scope}', r'\clip (%.4f,%.4f) rectangle (%.4f,%.4f);' % (ox, oy, ox+w, oy+h)]
        out += self.body + [r'\end{scope}']
        if self.frame: out.append(r'\draw[grid,line width=0.4pt] (%.4f,%.4f) rectangle (%.4f,%.4f);' % (ox, oy, ox+w, oy+h))
        out += self.over
        if self.title:
            out.append(r'\node[anchor=north,inner sep=0pt,text=ink,font=\footnotesize,align=flush center,text width=%.2fcm] at (%.4f,%.4f) {%s};'
                       % (w, ox+w/2, oy-self.title_sep, self.title))
        return '\n'.join(out)

def document(panels, extra=''):
    return PREAMBLE + r'\begin{tikzpicture}[line cap=round,line join=round]' + '\n' + '\n'.join(p.tikz() for p in panels) + '\n' + extra + '\n' + r'\end{tikzpicture}' + '\n' + r'\end{document}' + '\n'


==> anc/appendixA-figures/verify.py <==
import numpy as np, sys
sys.path.insert(0, __import__('os').path.dirname(__import__('os').path.abspath(__file__)))
from geom import *
rng = np.random.default_rng(1)
def tangency_defect(M, n=40):
    pair = lie_pair(M); worst = 0
    for x in np.tan(np.linspace(-1.5, 1.5, n)):
        y = mobius(M, x); p, q = cayley(x), cayley(y)
        c, rho = arrow_circle(p, q)
        if c is None or abs(p-q) < 1e-9: continue
        for e, r, _ in pair:
            if e is None: continue
            dist = abs(c-e); r = abs(r)
            worst = max(worst, min(abs(dist-(rho+r)), abs(dist-abs(rho-r)))/max(1, rho, r))
    return worst
# 1. Lemma A.3: the two circles are tangent to every canonical arrow
w = 0
for _ in range(2000):
    M = rng.normal(size=(2,2))
    if np.linalg.det(M) > 0.05: w = max(w, tangency_defect(M))
print('1. worst tangency defect over random matrices with det>0:', f'{w:.2e}')
# 2. mutually inverse in the unit circle
w = 0
for _ in range(2000):
    M = rng.normal(size=(2,2))
    if np.linalg.det(M) > 0.05:
        (e1,r1,_),(e2,r2,_) = lie_pair(M)
        if e1 is None or e2 is None: continue
        # inversion of circle (e,r): centre e/(|e|^2-r^2), radius r/||e|^2-r^2|
        k = abs(e1)**2-r1**2
        w = max(w, abs(e1/k-e2)/max(1,abs(e2)), abs(abs(r1/k)-abs(r2))/max(1,abs(r2)))
print('2. worst deviation from "second circle = inversion of the first":', f'{w:.2e}')
# 3. similarity by a rotation rotates the picture by -2 theta
w = 0
for _ in range(500):
    M = rng.normal(size=(2,2)); th = rng.uniform(-3,3)
    if np.linalg.det(M) < 0.05: continue
    R = np.array([[np.cos(th),-np.sin(th)],[np.sin(th),np.cos(th)]])
    A = lie_pair(M); B = lie_pair(R@M@R.T)
    for (e,r,_),(e2,r2,_) in zip(A,B):
        if e is None or e2 is None: continue
        w = max(w, abs(e*np.exp(-2j*th)-e2)/max(1,abs(e)), abs(r-r2)/max(1,abs(r)))
print('3. worst deviation from rotation by -2 theta (signed radii compared):', f'{w:.2e}')
# 4. inverse = same circles, orientation (sign of radius) reversed
w = 0; signs = set()
for _ in range(500):
    M = rng.normal(size=(2,2))
    if np.linalg.det(M) < 0.05: continue
    A = lie_pair(M); B = lie_pair(np.linalg.inv(M))
    for (e,r,_) in A:
        if e is None: continue
        best = min(B, key=lambda t: abs(t[0]-e) if t[0] is not None else 9e9)
        w = max(w, abs(best[0]-e)/max(1,abs(e)), abs(abs(best[1])-abs(r))/max(1,abs(r))); signs.add(int(np.sign(best[1]*r)))
print('4. inverse gives the same circles:', f'{w:.2e}', '| sign of radius product:', signs)
# 5. hyperbolic: both circles pass through the two fixed points on the boundary
w = 0
for _ in range(2000):
    M = rng.normal(size=(2,2)); a,b,c,d = M.ravel(); D = a*d-b*c; t = a+d
    if D > 0.05 and t*t > 4*D+0.05 and abs(c) > 1e-3:
        roots = np.roots([c, d-a, -b])
        for (e,r,_) in lie_pair(M):
            if e is None: continue
            for x in roots: w = max(w, abs(abs(cayley(x.real)-e)-abs(r))/max(1,abs(r)))
print('5. hyperbolic: circles pass through the fixed points:', f'{w:.2e}')
# 6. elliptic: one circle inside the unit disc, one outside; radii via Prop A.5 for rotations
ok = True
for _ in range(2000):
    M = rng.normal(size=(2,2)); a,b,c,d = M.ravel(); D = a*d-b*c; t = a+d
    if D > 0.05 and t*t < 4*D-0.05:
        (e1,r1,_),(e2,r2,_) = lie_pair(M)
        ins = [abs(e)+abs(r) < 1 for e,r in ((e1,r1),(e2,r2))]
        out = [abs(abs(e)-abs(r)) > 1 for e,r in ((e1,r1),(e2,r2))]
        ok &= (sum(ins)==1 and sum(out)==1)
print('6. elliptic: exactly one circle inside the disc and one enclosing/outside it:', ok)
for th in (0.3, 1.0, 2.0):
    R = np.array([[np.cos(th),-np.sin(th)],[np.sin(th),np.cos(th)]])
    print('   rotation', th, 'radii', sorted(abs(r) for _,r,_ in lie_pair(R)), 'formula', sorted([abs(np.tan(np.pi/4-th/2)), abs(np.tan(np.pi/4+th/2))]))
# 7. upper triangular <=> circles pass through (-1,0); lower triangular <=> through (1,0)
w=0
for _ in range(300):
    a,b,d = rng.normal(size=3)
    if a*d < 0.05: continue
    for M,pt in ((np.array([[a,b],[0,d]]),-1),(np.array([[a,0],[b,d]]),1)):
        for (e,r,_) in lie_pair(M):
            if e is not None: w = max(w, abs(abs(pt-e)-abs(r))/max(1,abs(r)))
print('7. triangular matrices pass through (-1,0) / (1,0):', f'{w:.2e}')
# 8. QR step is a rotation of the picture; limit passes through (-1,0)
M = np.array([[1.0,2.0],[0.7,3.0]]); 
for k in range(60): M,_ = qr_step(M)
print('8. after 60 QR steps:', np.round(M,6).tolist(), '| distance of circles from (-1,0):', [float(abs(abs(-1-e)-abs(r))) for e,r,_ in lie_pair(M) if e is not None])


==> anc/appendixA-figures/verify2.py <==
import numpy as np, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from geom import *
def rot(t): return np.array([[np.cos(t), -np.sin(t)], [np.sin(t), np.cos(t)]])
rng = np.random.default_rng(3)
# A. period of the QR iterates for eigenvalues r e^{+-2 pi i m/n}
print('A. periods (claimed: n if n odd, n/2 if n even)')
for m, n in ((1,5),(2,5),(1,7),(1,6),(1,8),(3,8),(1,9),(1,10),(3,10),(1,12),(5,12)):
    P = rng.normal(size=(2,2)); M0 = 1.3*P @ rot(2*np.pi*m/n) @ np.linalg.inv(P)
    M = M0.copy(); per = None
    for k in range(1, 40):
        M, _ = qr_step(M)
        if np.allclose(M, M0, atol=1e-8): per = k; break
    print(f'   m/n={m}/{n}: period {per}  (claimed {n if n % 2 else n//2})')
# B. negative determinant: constant crossing angle with Gamma, sin(phi) = |1-mu|/(1+mu)
print('B. crossing angle of arrows with Gamma')
for _ in range(4):
    l1, l2 = rng.uniform(0.5, 3), -rng.uniform(0.5, 3)
    P = rng.normal(size=(2,2)); M = P @ np.diag([l1, l2]) @ np.linalg.inv(P)
    a,b,c,d = M.ravel(); fx = np.roots([c, d-a, -b]).real
    g, gr = arrow_circle(cayley(fx[0]), cayley(fx[1]))
    cs = []
    for x in np.tan(np.linspace(-1.4, 1.4, 13)):
        cc, r = arrow_circle(cayley(x), cayley(mobius(M, x)))
        if cc is None: continue
        cs.append(abs((abs(cc-g)**2 - r*r - gr*gr)/(2*r*gr)))
    mu = -l1/l2
    print(f'   mu={mu:.3f}: |cos(angle with Gamma)| in [{min(cs):.6f}, {max(cs):.6f}]; |1-mu|/(1+mu) = {abs(1-mu)/(1+mu):.6f}')
# C. QR step for SPD = two Cholesky LR steps; attracting/repelling fixed points
M = np.array([[2.0, 1.0],[0.0, 1.0]]); E = rot(0.01)
for name, A in (('attracting [[2,1],[0,1]]', M), ('its inverse', np.linalg.inv(M))):
    B = E @ A @ E.T; d0 = abs(B[1,0]); B1, _ = qr_step(B)
    print(f'C. {name}: subdiagonal after one step / before = {abs(B1[1,0])/d0:.3f}')
# D. points where the cycles meet the boundary = real eigenvectors; symmetric <=> meets boundary at antipodal points
M = np.array([[1.0, 0.4],[0.4, 0.3]]); a,b,c,d = M.ravel(); fx = np.roots([c, d-a, -b]).real
print('D. symmetric matrix: boundary points of the eigenvectors', [np.round(cayley(x), 4) for x in fx])
# E. hyperbolic: kappa_H ; elliptic rho for a general matrix (Prop A.4, A.5)
M = np.array([[0.906, 0.29],[0.177, 0.454]]); a,b,c,d = M.ravel(); D = a*d-b*c; t = a+d
p, q = np.roots([c, d-a, -b]).real
kap = np.arctan(np.sqrt(t*t-4*D)/(2*np.sqrt(D)))
inv = lambda w: (w-1)/(1j*(w+1))           # disc chart -> half-plane chart
worst = 0
for e, r, _ in lie_pair(M):
    for th in np.linspace(0.3, 6, 7):
        z = inv(e + abs(r)*np.exp(1j*th)); ang = np.angle((z-p)/(z-q)) % np.pi
        worst = max(worst, min(abs(ang-kap), abs(ang-(np.pi-kap))))
print('E. hyperbolic: |Arg h(z)| = kappa_H on both circles, worst deviation', f'{worst:.2e}', '(kappa_H = %.4f)' % kap)
P = np.array([[1.0, 0.3], [0.0, 0.9]]); M = P @ rot(np.radians(33)) @ np.linalg.inv(P); a,b,c,d = M.ravel(); D = a*d-b*c; t = a+d
pp = [z for z in np.roots([c, d-a, -b]) if z.imag > 0][0]; th = np.arccos(t/(2*np.sqrt(D))); rho = abs(np.tan(np.pi/4-th/2))
vals = []
for e, r, _ in lie_pair(M):
    z = inv(e + abs(r)*np.exp(1j*np.linspace(0.3, 6, 7))); vals.append(np.round(abs((z-pp)/(z-np.conj(pp))), 6).tolist())
print('E. elliptic: |h(z)| on the two circles', [sorted(set(v)) for v in vals], 'rho, 1/rho =', round(rho, 6), round(1/rho, 6))


==> anc/appendixA-figures/verify3.py <==
"""Checks of the statements in Table A.1 (how to read the picture) and of the drawing formula."""
import numpy as np, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.argv = [sys.argv[0], '/tmp']
from figs import *
rng = np.random.default_rng(11)
def randpos():
    while True:
        M = rng.normal(size=(2, 2))
        if np.linalg.det(M) > 0.05: return M
# 1. orientation convention: sign of the signed radius S/(C-Z) versus the sense of the cycle given by the arrows
signs = set()
for _ in range(300):
    M = randpos()
    for (e, r, _c), (e2, r2, o) in zip(lie_pair(M), oriented_pair(M)):
        if e is None: continue
        signs.add(int(np.sign(r))*o)
print('1. sign(S/(C-Z)) * (anticlockwise=+1) over 300 matrices:', signs)
# 2. condition number: (sqrt(k) - 1/sqrt(k))/2 = 2|e| / |1 + r^2 - |e|^2|
worst = 0
for _ in range(300):
    M = randpos(); k = np.linalg.cond(M)
    for e, r, _c in lie_pair(M):
        if e is None: continue
        worst = max(worst, abs(0.5*(np.sqrt(k)-1/np.sqrt(k)) - 2*abs(e)/abs(1+r*r-abs(e)**2)) / (1+np.sqrt(k)))
print('2. condition number formula, worst relative error: %.1e' % worst)
# 3. symmetric <=> the half-turn z -> -z exchanges the two circles
def halfturn_defect(M):
    (e1, r1, _), (e2, r2, _) = lie_pair(M); return abs(e1+e2) + abs(abs(r1)-abs(r2))
sym = max(halfturn_defect((lambda A: A @ A.T + 0.1*np.eye(2))(rng.normal(size=(2, 2)))) for _ in range(100))
non = min(halfturn_defect(randpos()) for _ in range(100))
print('3. symmetric: defect %.1e ; generic (non-symmetric): smallest defect %.2f' % (sym, non))
# 4. multiple of a rotation <=> both circles centred at the origin ; scalar <=> both are the boundary
M = 1.7*rot(0.6); print('4. rotation: centres', [abs(e) for e, r, _ in lie_pair(M)], ' scalar: radii', [abs(r) for e, r, _ in lie_pair(2.5*np.eye(2))])
# 5. diagonal / triangular
def through(M, z): return min(abs(abs(z-e)-abs(r)) for e, r, _ in lie_pair(M) if e is not None)
print('5. upper tri through -1: %.1e ; lower tri through +1: %.1e ; diagonal through both: %.1e, %.1e' % (
    through(np.array([[1.3, 0.8], [0, 0.6]]), -1), through(np.array([[1.3, 0], [0.8, 0.6]]), 1),
    through(np.diag([1.3, 0.6]), -1), through(np.diag([1.3, 0.6]), 1)))
# 6. the arrow from x is orientedly tangent to both cycles and ends at f(x): construction of Mv (checked in verify.py, check 1)
# 7. reflection similarity reflects the picture
M = randpos(); F = np.diag([1.0, -1.0]); A = sorted([(np.round(e, 9), round(abs(r), 9)) for e, r, _ in lie_pair(M)], key=lambda t: t[1])
B = sorted([(np.round(np.conj(e), 9), round(abs(r), 9)) for e, r, _ in lie_pair(F @ M @ F)], key=lambda t: t[1])
print('7. similarity by diag(1,-1) = reflection in the real axis:', all(abs(a[0]-b[0]) < 1e-8 and abs(a[1]-b[1]) < 1e-8 for a, b in zip(A, B)))
# 8. non-zero singular: the two cycles coincide
M = np.outer([1.0, 0.7], [0.4, 1.1]); print('8. singular: Z =', lie_pair(M)[0][2][2], lie_pair(M)[1][2][2])
# 9. parabolic: both circles tangent to the boundary at the single fixed point
J = rot(1.0) @ np.array([[1.0, 0.7], [0, 1.0]]) @ rot(1.0).T
print('9. Jordan block: | |e| - |1 -+ r| | =', ['%.1e' % min(abs(abs(e)-abs(1-abs(r))), abs(abs(e)-(1+abs(r)))) for e, r, _ in lie_pair(J)])
# 10. ellipses: angle of the major axis before and after one QR step (Figure A.1)
def ang(M): w, V = np.linalg.eigh(M); v = V[:, 1]; return np.degrees(np.arctan2(v[1], v[0])) % 180
def psd(l1, l2, alpha): R = rot(np.radians(alpha)); return R @ np.diag([l1, l2]) @ R.T
for nm, M in (('a', psd(1, 0.45, 52)), ('b', psd(1, 0.45, 10)), ('c', psd(1, 0.45, 80)), ('d', psd(1, 0.86, 52)), ('e', psd(1, 0.07, 58))):
    print('10. (%s) major axis %.1f deg -> %.1f deg after one QR step' % (nm, ang(M), ang(qr_step(M)[0])))
# 11. negative determinant: Q is a reflection; trace zero gives period two
M = np.array([[-0.622, -0.655], [-0.936, 0.622]]); Ms = qr_orbit(M, 2); print('11. trace zero: M2 = M0:', np.allclose(Ms[2], M), ' det Q =', round(np.linalg.det(qr_step(M)[1]), 6))


==> anc/appendixA-figures/verify4.py <==
"""Checks for the reading of the picture as the hyperbolic plane of inner products on R^2."""
import numpy as np, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.argv = [sys.argv[0], '/tmp']
from figs import *
rng = np.random.default_rng(5)
J0 = np.array([[0.0, -1.0], [1.0, 0.0]])
def G_of_z(z):                       # inner product whose complex null vector is (z,1): |v1 - z v2|^2
    return np.array([[1.0, -z.real], [-z.real, abs(z)**2]])
def z_of_w(w): return (w-1)/(1j*(w+1))          # disc chart -> half-plane chart (inverse Cayley)
def w_of_z(z): return (1j*z+1)/(-1j*z+1)
def G_of_w(w):
    z = z_of_w(w); z = z if z.imag > 0 else np.conj(z); return G_of_z(z)
def dist(w1, w2): return 2*np.arctanh(abs((w1-w2)/(1-np.conj(w1)*w2)))
def mob_disc(M, w): return w_of_z(mobius(M, z_of_w(w)))
def randpos():
    while True:
        M = rng.normal(size=(2, 2))
        if np.linalg.det(M) > 0.05: return M
# C1. the canonical arrow x -> f(x) is the set of inner products G with  v perp_G Mv
worst = 0
for _ in range(200):
    M = rng.normal(size=(2, 2)); x = np.tan(rng.uniform(-1.5, 1.5)); v = np.array([x, 1.0])
    c, r = arrow_circle(cayley(x), cayley(mobius(M, x)))
    if c is None: continue
    for t in np.linspace(0, 2*np.pi, 9):
        w = c + r*np.exp(1j*t)
        if abs(w) < 0.98: G = G_of_w(w); worst = max(worst, abs(v @ G @ M @ v)/(np.linalg.norm(G)*np.linalg.norm(M)*(v@v)))
print('C1. arrow = {G : v perp_G Mv}: worst |v^T G M v| (normalised) %.1e' % worst)
# C2. the cycles of M = {G : G M + M^T G singular}; between them the symmetric part is definite
worst = 0; inside_ok = True
for _ in range(200):
    M = randpos()
    for e, r, _c in lie_pair(M):
        if e is None: continue
        for t in np.linspace(0, 2*np.pi, 41):
            w = e + abs(r)*np.exp(1j*t)
            if abs(w) < 0.97:
                G = G_of_w(w); G = G/np.sqrt(np.linalg.det(G)); S = G@M + M.T@G
                worst = max(worst, abs(np.linalg.det(S))/np.linalg.norm(S)**2)
print('C2. cycles = {G : det(GM + M^T G) = 0}: worst relative determinant %.1e' % worst)
# number of arrows through a point = number of real null directions of the form v -> v^T G M v
def signature(M, w): S = G_of_w(w)@M; S = S + S.T; ev = np.linalg.eigvalsh(S); return int(np.sign(ev[0]*ev[1]))
M = np.array([[0.906, 0.29], [0.177, 0.454]]); p, q = sorted(np.roots([M[1,0], M[1,1]-M[0,0], -M[0,1]]).real)
mid = w_of_z(complex((p+q)/2, (q-p)/2))                                   # a point of the axis
print('C2b. hyperbolic M: on the axis the symmetric part is definite (%d), far from it indefinite (%d)' % (signature(M, mid), signature(M, 0.9*np.exp(2.5j))))
# C3. kappa(M) = exp(d(o, f(o)))
worst = max(abs(np.log(np.linalg.cond(M)) - dist(0, mob_disc(M, 0j))) for M in (randpos() for _ in range(300)))
print('C3. log cond(M) = hyperbolic distance from the centre to its image: worst error %.1e' % worst)
# C4. distance from the centre to the axis = log of the condition number of the unit eigenvector matrix
worst = 0
for _ in range(200):
    a1, a2 = rng.uniform(0, np.pi, 2); V = np.array([[np.cos(a1), np.cos(a2)], [np.sin(a1), np.sin(a2)]])
    if abs(np.sin(a1-a2)) < 0.05: continue
    M = V @ np.diag([1.0, 0.3]) @ np.linalg.inv(V)
    c, r = arrow_circle(cayley(1/np.tan(a1)), cayley(1/np.tan(a2)))
    d = 0.0 if c is None else 2*np.arctanh(abs(c)-r)
    worst = max(worst, abs(d - np.log(np.linalg.cond(V))))
print('C4. d(centre, axis) = log cond(V): worst error %.1e' % worst)
# C5. envelope distances: hyperbolic sinh(delta) sinh(l/2) = 1 ; elliptic cosh(d) sin(theta) = 1
M = np.diag([3.2, 1.0]); l = np.log(3.2)
e, r, _ = [t for t in lie_pair(M) if t[0] is not None][0]
w = [e + abs(r)*np.exp(1j*t) for t in np.linspace(0, 2*np.pi, 2001)]; w = [x for x in w if abs(x) < 0.999]
delta = min(np.arcsinh(abs(z_of_w(x).real)/abs(z_of_w(x).imag)) for x in w)   # distance to the imaginary axis in the half-plane
print('C5. hyperbolic: sinh(delta)*sinh(l/2) = %.6f' % (np.sinh(delta)*np.sinh(l/2)))
th = 0.7; M = rot(th); rr = min(abs(t[1]) for t in lie_pair(M)); d = 2*np.arctanh(rr)
print('    elliptic:   cosh(d)*sin(theta)   = %.6f' % (np.cosh(d)*np.sin(th)))
# C6. k-th QR iterate: the picture of M rotated about the centre so that f^k(inf) goes to (-1,0)
M = randpos(); Mk = M.copy(); Qt = np.eye(2); worst = 0
for k in range(1, 7):
    Mk, Q = qr_step(Mk); Qt = Qt @ Q
    xk = cayley(mobius(np.linalg.matrix_power(M, k), np.inf)); turn = -1/xk
    A = sorted([(turn*e, abs(r)) for e, r, _ in lie_pair(M)], key=lambda t: t[1]); B = sorted([(e, abs(r)) for e, r, _ in lie_pair(Mk)], key=lambda t: t[1])
    worst = max(worst, max(abs(a[0]-b[0]) + abs(a[1]-b[1]) for a, b in zip(A, B)))
print('C6. picture of M_k = picture of M turned so that f^k(inf) lands on (-1,0): worst error %.1e' % worst)
# C7. QR for the involution X* = G^-1 X^T G with G = diag(1, eps): a rotation about the point G of the disc; eps -> 0 gives the LR step
M = np.array([[1.3, 0.7], [0.9, 1.6]]); L = np.array([[1, 0], [M[1,0]/M[0,0], 1.0]]); LR = np.linalg.inv(L) @ M @ L
for eps in (1.0, 1e-2, 1e-4, 1e-6):
    D = np.diag([1.0, np.sqrt(eps)]); Mt = D @ M @ np.linalg.inv(D); _, Qp = qr_step(Mt); Q = np.linalg.inv(D) @ Qp @ D
    step = np.linalg.inv(Q) @ M @ Q
    G = np.diag([1.0, eps]); cw = w_of_z(1j*np.sqrt(eps)); fixed = abs(mob_disc(Q, cw) - cw)
    print('C7. eps=%.0e: centre of rotation at %.4f on the diameter (moved by Q: %.0e); |Q^T G Q - G| = %.0e; distance of the step from the LR step: %.2e'
          % (eps, cw.real, fixed, np.abs(Q.T@G@Q-G).max(), np.abs(step-LR).max()))
# C8. negative determinant: through every point of the disc pass exactly two arrows (the symmetric part is always indefinite)
M = np.array([[1.2, 0.4], [0.7, -0.9]]); print('C8. det<0: signature of the symmetric part at random points:', {signature(M, 0.95*np.sqrt(rng.uniform())*np.exp(1j*rng.uniform(0, 6.28))) for _ in range(500)})


==> anc/appendixA-figures/verify5.py <==
"""Checks of the statements of Appendix A about the disc of inner products (Sections A.3-A.5 and A.8)."""
import numpy as np, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.argv = [sys.argv[0], '/tmp']
from figs import *
rng = np.random.default_rng(7)
J0 = np.array([[0.0, -1.0], [1.0, 0.0]])
def w_of_G(G): return (G[0, 0]-G[1, 1]-2j*G[0, 1])/(G[0, 0]+G[1, 1]+2*np.sqrt(np.linalg.det(G)))
def k_of_G(G): return (G[0, 0]-G[1, 1]-2j*G[0, 1])/(G[0, 0]+G[1, 1])
def z_of_w(w): return (w-1)/(1j*(w+1))
def w_of_z(z): return (1j*z+1)/(-1j*z+1)
def G_of_w(w): z = z_of_w(w); return np.array([[1.0, -z.real], [-z.real, abs(z)**2]])
def J_of(G): return np.sqrt(np.linalg.det(G))*np.linalg.inv(G) @ J0
def dist(w1, w2): return 2*np.arctanh(abs((w1-w2)/(1-np.conj(w1)*w2)))
def act(g, w):                                   # action of g on the disc of inner products, G -> g^-T G g^-1
    z = z_of_w(w); z = z if np.linalg.det(g) > 0 else np.conj(z); return w_of_z(mobius(g, z))
def randG(): A = rng.normal(size=(2, 2)); return A.T @ A + 0.05*np.eye(2)
def randpos():
    while True:
        M = rng.normal(size=(2, 2))
        if np.linalg.det(M) > 0.05: return M
def inner(M): return [(e, abs(r)) for e, r, _ in lie_pair(M) if e is not None]
ok = lambda x, tol=1e-8: 'ok (%.0e)' % x if x < tol else 'FAILED (%.2e)' % x

# 1. the charts
e = 0
for _ in range(200):
    G = randG(); w = w_of_G(G); z = z_of_w(w); v = np.array([z, 1.0])
    e = max(e, abs(v @ G @ v)/np.linalg.norm(G), abs(k_of_G(G) - 2*w/(1+abs(w)**2)), abs(w_of_G(G_of_w(w)) - w))
    x = np.tan(rng.uniform(-1.5, 1.5)); e = max(e, abs(k_of_G(np.array([[1, -x], [-x, x*x]])) - cayley(x)))
print(' 1. conformal and projective charts of an inner product; boundary = directions:', ok(e))
# 2. action on the disc
e = 0
for _ in range(200):
    G = randG(); g = rng.normal(size=(2, 2)); gi = np.linalg.inv(g); e = max(e, abs(w_of_G(gi.T @ G @ gi) - act(g, w_of_G(G))))
print(' 2. G -> g^-T G g^-1 is the Moebius action of g (anti-Moebius if det g < 0):', ok(e))
# 3. det(GM + M^T G) = det G (4 det M - tr(J_G M)^2), J_G^2 = -1, J_G is G-orthogonal
e = 0
for _ in range(200):
    G = randG(); M = rng.normal(size=(2, 2)); J = J_of(G)
    e = max(e, abs(np.linalg.det(G@M + M.T@G) - np.linalg.det(G)*(4*np.linalg.det(M) - np.trace(J@M)**2)), np.abs(J@J + np.eye(2)).max(), np.abs(J.T@G@J - G).max())
print(' 3. det(GM + M^T G) = det G (4 det M - tr(J_G M)^2):', ok(e, 1e-7))
# 4. trace formulas: tr(J_G J_p) = -2 cosh d,  |tr(J_G K)| = 2 sinh(dist to the axis of K)
e = 0
for _ in range(200):
    G, H = randG(), randG(); e = max(e, abs(np.trace(J_of(G) @ J_of(H)) + 2*np.cosh(dist(w_of_G(G), w_of_G(H)))))
print(' 4a. tr(J_G J_H) = -2 cosh d(G, H):', ok(e, 1e-7))
e = 0
for _ in range(200):
    a1, a2 = rng.uniform(0, np.pi, 2)
    if abs(np.sin(a1-a2)) < 0.1: continue
    V = np.array([[np.cos(a1), np.cos(a2)], [np.sin(a1), np.sin(a2)]]); K = V @ np.diag([1.0, -1.0]) @ np.linalg.inv(V)
    G = randG(); w = w_of_G(G); h = lambda x: w_of_z(complex(x))
    # distance from w to the geodesic joining the boundary points of the two directions: move the geodesic to the imaginary axis
    P = np.linalg.inv(V); zz = mobius(P, z_of_w(w)); zz = zz if zz.imag > 0 else np.conj(zz); d = np.arcsinh(abs(zz.real)/zz.imag)
    e = max(e, abs(abs(np.trace(J_of(G) @ K)) - 2*np.sinh(d)))
print(' 4b. |tr(J_G K)| = 2 sinh(distance from G to the axis of K):', ok(e, 1e-7))
# 5. the cycles (A.1), (A.2) are the level sets tr(J_G M) = -Z
e = 0
for _ in range(100):
    M = randpos()
    for ee, r, co in lie_pair(M):
        if ee is None: continue
        for t in np.linspace(0, 2*np.pi, 17):
            w = ee + abs(r)*np.exp(1j*t)
            if abs(w) < 0.97: e = max(e, abs(np.trace(J_of(G_of_w(w)) @ M) + co[2])/np.linalg.norm(M))
print(' 5. the Lie quadric point [X:Y:Z:C:S] of (A.1) is the curve tr(J_G M) = -Z:', ok(e, 1e-7))
# 6. the three shapes
e = 0
for _ in range(100):                                  # non-real eigenvalues
    P = rng.normal(size=(2, 2)); th = rng.uniform(0.2, 2.9); r = rng.uniform(0.5, 2)
    if abs(np.linalg.det(P)) < 0.2: continue
    M = r*P @ rot(th) @ np.linalg.inv(P); p = [z for z in np.roots([M[1,0], M[1,1]-M[0,0], -M[0,1]]) if z.imag > 0][0]; wp = w_of_z(p)
    Gp = G_of_w(wp); e = max(e, np.abs(M.T @ Gp @ M - np.linalg.det(M)*Gp).max()/np.linalg.norm(Gp)/np.linalg.norm(M)**2)   # M is a scaled rotation for G_p
    ee, rr = min(inner(M), key=lambda t: abs(t[0])+t[1]); d = np.arccosh(1/abs(np.sin(th)))
    e = max(e, max(abs(dist(ee + rr*np.exp(1j*t), wp) - d) for t in np.linspace(0, 6, 7)))
print(' 6a. non-real eigenvalues: circle about the fixed point of radius d, cosh d sin(theta) = 1; M is a scaled rotation there:', ok(e, 1e-6))
e = 0
for _ in range(100):                                  # real eigenvalues of the same sign
    a1, a2 = rng.uniform(0, np.pi, 2); l1, l2 = rng.uniform(0.2, 3, 2)
    if abs(np.sin(a1-a2)) < 0.15 or abs(np.log(l1/l2)) < 0.2: continue
    V = np.array([[np.cos(a1), np.cos(a2)], [np.sin(a1), np.sin(a2)]]); M = V @ np.diag([l1, l2]) @ np.linalg.inv(V); P = np.linalg.inv(V)
    delta = np.arcsinh(1/np.sinh(abs(np.log(l1/l2))/2))
    for ee, rr in inner(M):
        for t in np.linspace(0, 2*np.pi, 25):
            w = ee + rr*np.exp(1j*t)
            if abs(w) < 0.95:
                zz = mobius(P, z_of_w(w)); zz = zz if zz.imag > 0 else np.conj(zz); e = max(e, abs(np.arcsinh(abs(zz.real)/zz.imag) - delta))
                G = G_of_w(w)
    axis_pt = w_of_G(np.linalg.inv(V).T @ np.diag([1.0, rng.uniform(0.2, 5)]) @ np.linalg.inv(V)); Ga = G_of_w(axis_pt)
    e = max(e, np.abs(Ga @ M - M.T @ Ga).max()/np.linalg.norm(Ga))                                  # M is symmetric for the points of the axis
print(' 6b. real eigenvalues, same sign: curves at distance delta from the axis, sinh(delta) sinh(l/2) = 1; M symmetric on the axis:', ok(e, 1e-6))
e = 0
for _ in range(100):                                  # not diagonalisable
    P = rng.normal(size=(2, 2)); lam = rng.uniform(0.5, 2)*rng.choice([-1, 1])
    if abs(np.linalg.det(P)) < 0.2: continue
    N = P @ np.array([[0.0, 1.0], [0.0, 0.0]]) @ np.linalg.inv(P)*rng.uniform(0.3, 3); M = lam*(np.eye(2) + N)
    ee, rr = min(inner(M), key=lambda t: abs(t[0])+t[1]); e = max(e, abs(abs(ee)+rr-1))              # tangent to the boundary from inside
    for t in np.linspace(0.3, 6, 7):
        w = ee + rr*np.exp(1j*t)
        if abs(w) < 0.97: G = G_of_w(w); e = max(e, abs(np.sqrt(np.trace(np.linalg.inv(G) @ N.T @ G @ N)) - 2))
print(' 6c. not diagonalisable, M = lambda(I + N): the horocycle of inner products with |N|_G = 2:', ok(e, 1e-6))
# 7. QR algorithm for the involution of G
e = 0; e2 = 0
for _ in range(100):
    G = randG(); M = randpos(); D = np.linalg.cholesky(G).T; Di = np.linalg.inv(D)           # G = D^T D, D upper triangular
    Mk = M.copy(); Qt = np.eye(2); wG = w_of_G(G)
    for k in range(1, 5):
        Mt1, Qp = qr_step(D @ Mk @ Di); Q = Di @ Qp @ D; R = np.linalg.inv(Q) @ Mk
        e = max(e, np.abs(Q.T @ G @ Q - G).max(), abs(R[1, 0]), -min(R[0, 0], R[1, 1], 0), np.abs(Di @ Mt1 @ D - R @ Q).max(), abs(act(Q, wG) - wG))
        Mk = R @ Q; Qt = Qt @ Q
        xk = cayley(mobius(np.linalg.matrix_power(M, k), np.inf)); e = max(e, abs(act(np.linalg.inv(Qt), xk) + 1))    # f^k(inf) is brought to (-1,0)
        for ee, rr in inner(M):                                                                                     # picture of M_k = image of the picture of M
            ws = [act(np.linalg.inv(Qt), ee + rr*np.exp(1j*t)) for t in (0.3, 1.7, 4.0)]
            e2 = max(e2, min(max(abs(abs(wq-e3)-r3) for wq in ws) for e3, r3 in inner(Mk)))
print(' 7. QR for the involution of G: Q is G-orthogonal, fixes the point G, R is upper triangular; after k steps f^k(inf) sits at (-1,0):', ok(e, 1e-6), '; pictures correspond:', ok(e2, 1e-6))
# 8. eps -> 0: the LR algorithm
M = np.array([[1.3, 0.7], [0.9, 1.6]]); L = np.array([[1, 0], [M[1, 0]/M[0, 0], 1.0]]); errs = []
for eps in (1e-2, 1e-4, 1e-6):
    D = np.diag([1.0, np.sqrt(eps)]); _, Qp = qr_step(D @ M @ np.linalg.inv(D)); Q = np.linalg.inv(D) @ Qp @ D; errs.append(np.abs(Q - L).max())
print(' 8. G = diag(1, eps): Q -> L as eps -> 0 (errors %s); L fixes (1,0): %s' % (['%.0e' % x for x in errs], ok(abs(act(L, 0.999999+0j) - 1), 1e-5)))
# 9. negative determinant: reflections reflect; Gamma is where M is symmetric
M = np.array([[1.2, 0.4], [0.7, -0.9]]); fx = np.roots([M[1,0], M[1,1]-M[0,0], -M[0,1]]).real; c, r = arrow_circle(cayley(fx[0]), cayley(fx[1]))
e = max(np.abs((lambda G: G @ M - M.T @ G)(G_of_w(c + r*np.exp(1j*t)))).max() for t in np.linspace(0, 2*np.pi, 400) if abs(c + r*np.exp(1j*t)) < 0.9)
print(' 9. det < 0: M is symmetric exactly for the inner products on Gamma:', ok(e, 1e-8))
# 10. the computation in the proof of Lemma A.6
e = 0
for _ in range(200):
    xi, eta = rng.normal(size=2); T = np.sqrt(1 + xi*xi + eta*eta); G = np.array([[T+xi, -eta], [-eta, T-xi]]); M = rng.normal(size=(2, 2)); a, b, c, d = M.ravel()
    e = max(e, abs(np.trace(J_of(G) @ M) - (T*(b-c) + xi*(b+c) - eta*(d-a))), abs(w_of_G(G) - (xi+1j*eta)/(1+T)), abs(np.linalg.det(G) - 1))
    A = rng.normal(size=(2, 2)); e = max(e, abs(np.linalg.det(A + A.T) - (4*np.linalg.det(A) - (A[0, 1]-A[1, 0])**2)), abs((A[0, 1]-A[1, 0]) - np.trace(J0 @ A)))
print('10. tr(J_G M) = T(b-c) + xi(b+c) - eta(d-a), w(G) = (xi + i eta)/(1+T), det(A + A^T) = 4 det A - (a12-a21)^2:', ok(e, 1e-9))
# 11. the centre goes to M^-T M^-1, at distance ln(sigma1/sigma2); and M^-1 + (M^-1)^* = M^-1 (M + M^*) (M^-1)^*
e = 0
for _ in range(100):
    M = randpos(); G = randG(); Mi = np.linalg.inv(M); st = lambda X: np.linalg.inv(G) @ X.T @ G
    sv = np.linalg.svd(M, compute_uv=False); mu = np.linalg.eigvals(Mi.T @ Mi).real
    e = max(e, abs(0.5*abs(np.log(mu[0]/mu[1])) - np.log(sv[0]/sv[1])), np.abs(Mi + st(Mi) - Mi @ (M + st(M)) @ st(Mi)).max()/np.linalg.norm(Mi)**2)
print('11. distance from the centre to its image = ln(sigma1/sigma2); identity for the inverse:', ok(e, 1e-8))


==> anc/appendixA-figures/verify6.py <==
"""Checks for the statements reworded or added in revision 31 of Appendix A."""
import os, sys, cmath, math
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
rng = np.random.default_rng(31)
fails = []
def check(name, ok, info=""):
    print(("ok      " if ok else "FAILED  ") + name + (("   " + str(info)) if info else ""))
    if not ok: fails.append(name)

def pt(v):                      # boundary point of the direction of v
    v1, v2 = v; n = v1*v1 + v2*v2
    return complex((v2*v2 - v1*v1)/n, 2*v1*v2/n)
def cycles(M):                  # [(centre, signed radius)] for the two signs of Z, or None for a line
    (a, b), (c, d) = M; D = a*d - b*c
    X, Y, C, S = -(b + c), d - a, b - c, a + d
    out = []
    for Z in (2*math.sqrt(D), -2*math.sqrt(D)):
        out.append(None if abs(C - Z) < 1e-9 else (complex(X, Y)/(C - Z), S/(C - Z)))
    return out, (X, Y, C, S)
def orth_circle(p, q):          # circle through boundary points p,q orthogonal to the unit circle
    # centre e satisfies Re(e conj p)=1, Re(e conj q)=1
    A = np.array([[p.real, p.imag], [q.real, q.imag]]); e = np.linalg.solve(A, [1.0, 1.0])
    e = complex(*e); return e, math.sqrt(abs(e)**2 - 1)
def R(t): return np.array([[math.cos(t), -math.sin(t)], [math.sin(t), math.cos(t)]])
def qr_step(M):
    Q, Rr = np.linalg.qr(M); s = np.sign(np.diag(Rr)); Q = Q*s; Rr = (Rr.T*s).T
    return Rr @ Q

# -- item 7: e1 at the leftmost point; anticlockwise by psi -> clockwise by 2 psi
ok = abs(pt((1, 0)) - (-1)) < 1e-12
for psi in rng.uniform(0, math.pi, 50):
    ok &= abs(pt((math.cos(psi), math.sin(psi))) - (-cmath.exp(-2j*psi))) < 1e-12   # -1 turned clockwise by 2 psi
check("direction rule: leftmost point for e1, clockwise by 2*psi", ok)

# -- item 8: running example and the inverse formulas
M = np.array([[3., 1.], [2., 2.]])
cy, (X, Y, C, S) = cycles(M)
check("running example letters", (X, Y, C, S) == (-3, -1, -1, 5))
check("Z=4: centre (0.6,0.2), radius -1 (clockwise)", abs(cy[0][0] - (0.6+0.2j)) < 1e-12 and abs(cy[0][1] + 1) < 1e-12)
check("Z=-4: centre (-1,-1/3), radius 5/3 (anticlockwise)", abs(cy[1][0] - (-1-1j/3)) < 1e-12 and abs(cy[1][1] - 5/3) < 1e-12)
ok = True
for e, r in cy:
    for P in (0+1j, 0.6-0.8j): ok &= abs(abs(P - e) - abs(r)) < 1e-12
check("both circles pass through (0,1) and (0.6,-0.8)", ok)
check("distance from (0.6,0.2) to (0,1) is sqrt(0.6^2+0.8^2)=1", abs(math.sqrt(0.6**2 + 0.8**2) - 1) < 1e-12)
ok = True
for _ in range(200):
    A = rng.normal(size=(2, 2))
    if np.linalg.det(A) <= 0.05: continue
    (a, b), (c, d) = A; cyA, (X, Y, C, S) = cycles(A)
    ok &= np.allclose([a, d, b, c], [(S - Y)/2, (S + Y)/2, (C - X)/2, -(C + X)/2])
    # the two circles give X:Y:C:S -- reconstruct from (centre, radius) pairs only
    (e1, r1), (e2, r2) = cyA
    S0 = 1.0; CmZ = S0/r1; CpZ = S0/r2; C0 = (CmZ + CpZ)/2; X0 = e1.real*CmZ; Y0 = e1.imag*CmZ
    B = np.array([[(S0 - Y0)/2, (C0 - X0)/2], [-(C0 + X0)/2, (S0 + Y0)/2]])
    ok &= np.allclose(B*(S/S0), A)
check("entries recovered from X,Y,C,S, and X:Y:C:S from the two circles", ok)
# C = Z  <=>  the other cycle passes through the centre of the disc
A = np.array([[1., 2.], [0., 1.]]); cyA, _ = cycles(A)
check("C=Z gives a line, other cycle through the centre", cyA[0] is None and abs(abs(cyA[1][0]) - abs(cyA[1][1])) < 1e-12)
ok = True
for _ in range(100):
    a, d = rng.uniform(0.3, 2, 2); c = rng.normal()
    # solve (b-c)^2 = 4(ad-bc) for b given a,c,d: (b+c)^2 = 4ad -> b = -c + 2 sqrt(ad)
    b = -c + 2*math.sqrt(a*d)
    A = np.array([[a, b], [c, d]])
    if np.linalg.det(A) <= 1e-3: continue
    cyA, _ = cycles(A)
    line = [c_ for c_ in cyA if c_ is None]; circ = [c_ for c_ in cyA if c_ is not None]
    ok &= len(line) == 1 and len(circ) == 1 and abs(abs(circ[0][0]) - abs(circ[0][1])) < 1e-9
check("C=Z family: line + cycle through centre", ok)

# -- item 2: the two circles through the point of v
def tangent_orth_circles(p, cyc):
    """Circles through boundary point p, orthogonal to the unit circle, tangent to circle cyc=(e,r).
    Such a circle has centre p + s*i*p (s real, s != 0), radius |s|."""
    e, r = cyc; r = abs(r); sols = []
    # |p + i s p - e| = |s| +- r  -> scan for sign changes and refine
    def g(s, sg): return abs(p + 1j*s*p - e) - abs(abs(s) + sg*r)
    grid = np.concatenate([-np.logspace(3, -4, 4000), np.logspace(-4, 3, 4000)])
    for sg in (1, -1):
        vals = [g(s, sg) for s in grid]
        for i in range(len(grid) - 1):
            if grid[i]*grid[i+1] < 0: continue
            if vals[i] == 0 or vals[i]*vals[i+1] < 0:
                lo, hi = grid[i], grid[i+1]
                for _ in range(80):
                    mid = (lo + hi)/2
                    if g(lo, sg)*g(mid, sg) <= 0: hi = mid
                    else: lo = mid
                sols.append((lo + hi)/2)
    ends = []
    for s in sols:
        c = p + 1j*s*p                      # other boundary point: reflect p in the line through 0 and c
        q = (c/abs(c))**2 * p.conjugate()
        if not any(abs(q - q0) < 1e-6 for q0 in ends): ends.append(q)
    return ends
ok = True; n = 0
for _ in range(60):
    kind = rng.integers(3)
    g = rng.normal(size=(2, 2))
    if abs(np.linalg.det(g)) < 0.3: continue
    if kind == 0: A0 = np.diag([1.0, rng.uniform(0.15, 0.7)])
    elif kind == 1: A0 = np.array([[1., 1.], [0., 1.]])
    else: A0 = rng.uniform(0.5, 2)*R(rng.uniform(0.3, 2.8))
    A = g @ A0 @ np.linalg.inv(g)
    cyA, _ = cycles(A)
    if cyA[0] is None or cyA[1] is None: continue
    v = rng.normal(size=2); p = pt(v); fp = pt(A @ v); fm = pt(np.linalg.solve(A, v))
    if abs(fp - p) < 0.05 or abs(fm - p) < 0.05: continue
    ends = tangent_orth_circles(p, cyA[0])
    good = len(ends) == 2 and any(abs(q - fp) < 1e-5 for q in ends) and any(abs(q - fm) < 1e-5 for q in ends)
    # direction: the arrow p -> f(p), run through the disc, agrees with the cycle where they touch
    e, rad = orth_circle(p, fp)
    for (ce, cr) in cyA:
        dcen = abs(e - ce)
        if abs(dcen - (rad + abs(cr))) < 1e-6 or abs(dcen - abs(rad - abs(cr))) < 1e-6:
            # tangency point
            if abs(dcen - (rad + abs(cr))) < 1e-6: T = e + (ce - e)*rad/dcen
            else: T = e + (ce - e)/dcen*rad*(1 if rad < abs(cr) else -1) if False else None
            if T is None:
                # internal tangency: the point lies on the line of centres, on both circles
                cand = [e + (ce - e)/dcen*rad, e - (ce - e)/dcen*rad]
                T = min(cand, key=lambda z: abs(abs(z - ce) - abs(cr)))
            # direction of the cycle at T (positive radius = anticlockwise)
            dc = 1j*(T - ce)*(1 if cr > 0 else -1)
            # direction of the arrow at T: the arc from p to fp through the disc
            a0 = cmath.phase(p - e); a1 = cmath.phase(fp - e); aT = cmath.phase(T - e)
            # the arc inside the disc is the short way round the centre e (|e|>1)
            dl = (a1 - a0 + math.pi) % (2*math.pi) - math.pi
            da = 1j*(T - e)*(1 if dl > 0 else -1)   # same sense continued round the whole circle
            good &= (dc.real*da.real + dc.imag*da.imag) > 0
    ok &= good; n += 1
check(f"two orthogonal circles through v touch the cycles; they end at Mv and M^-1 v; directions agree ({n} cases)", ok and n > 30)

# -- item 3: attracting and repelling fixed points
ok_a = ok_r = True
for _ in range(100):
    l1, l2 = sorted(rng.uniform(0.3, 3, 2), reverse=True)
    if l1/l2 < 1.15: continue
    t = rng.normal()
    Ta = np.array([[l1, t], [0, l2]]); Tr = np.array([[l2, t], [0, l1]])
    E = 1e-3*rng.normal(size=(2, 2))
    Mk = Ta + E; far = 0
    for _ in range(400): Mk = qr_step(Mk); far = max(far, np.abs(Mk - Ta).max())
    ok_a &= far < 0.05 and abs(Mk[1, 0]) < 1e-10 and np.abs(Mk - Ta).max() < 0.05
    Mk = Tr + E; far = 0
    for _ in range(3000): Mk = qr_step(Mk); far = max(far, abs(Mk[1, 0]))
    ok_r &= abs(Mk[1, 0]) < 1e-10 and abs(Mk[0, 0] - l1) < 0.02 and abs(Mk[1, 1] - l2) < 0.02
check("near an attracting fixed point: stays close, limit triangular and close", ok_a)
check("near a repelling fixed point: limit has the diagonal entries in the other order", ok_r)
# more steps the closer the start
steps = []
Tr = np.array([[1., 0.7], [0., 2.]])
for eps in (1e-2, 1e-4, 1e-6, 1e-8):
    Mk = Tr + np.array([[0, 0], [eps, 0]]); k = 0
    while abs(Mk[0, 0] - 2) > 0.1: Mk = qr_step(Mk); k += 1
    steps.append(k)
check("steps needed to leave a repelling fixed point grow as the start gets closer", steps == sorted(steps) and steps[-1] > steps[0], steps)
# exactly two upper triangular matrices on the curve of rotated pictures
ok = True
for _ in range(50):
    g = rng.normal(size=(2, 2))
    if abs(np.linalg.det(g)) < 0.3: continue
    A = g @ np.diag([1.0, rng.uniform(0.2, 0.8)]) @ np.linalg.inv(g)
    th = np.linspace(0, math.pi, 200001)[:-1]
    c, s_ = np.cos(th), np.sin(th)
    # (R^T A R)_{21} as a function of theta
    low = -s_*(A[0, 0]*c + A[0, 1]*s_) + c*(A[1, 0]*c + A[1, 1]*s_)
    ok &= int(np.sum(low*np.roll(low, -1) < 0)) == 2
check("two upper triangular matrices among the rotated pictures", ok)
# Figure A.7: the two matrices
# the matrices of Figures A.7(a,b), A.8(a) and A.9(a), as listed in Table A.3 (three decimal places)
F = {('qr-fixed', '(a)'): np.array([[1.864, 1.106], [0.106, 1.136]]),
     ('qr-fixed', '(b)'): np.array([[0.568, -0.553], [-0.053, 0.932]]),
     ('qr-speed', '(a)'): np.array([[0.904, -0.017], [-0.137, 0.976]]),
     ('qr-complex', '(a)'): np.array([[0.921, -0.691], [0.538, 0.682]])}
A = F[('qr-fixed', '(a)')]; B = F[('qr-fixed', '(b)')]
Mk = A.copy()
for _ in range(200): Mk = qr_step(Mk)
check("Fig. A.7(a): iterates converge to (2 1; 0 1) (entries rounded to 3 places)", np.abs(Mk - np.array([[2, 1], [0, 1]])).max() < 3e-3, np.round(Mk, 3).tolist())
check("Fig. A.7(b) is the inverse of (a)", np.abs(B - np.linalg.inv(A)).max() < 2e-3)

# -- item 5: the ratio in Figure A.8(a)
A = F[('qr-speed', '(a)')]; ev = sorted(abs(np.linalg.eigvals(A)))
check("Fig. A.8(a): ratio 0.88, 0.88^12 ~ 0.2", abs(ev[0]/ev[1] - 0.88) < 0.005 and abs(0.88**12 - 0.2) < 0.03, (round(ev[0]/ev[1], 4), round(0.88**12, 3)))

# -- item 10: periods, and Figure A.9(a)
ok = True
for (m, n) in [(1, 3), (1, 5), (2, 5), (1, 4), (1, 6), (1, 8), (3, 8), (1, 10), (3, 10), (2, 7)]:
    th = 2*math.pi*m/n; g = rng.normal(size=(2, 2))
    A = g @ (1.3*R(th)) @ np.linalg.inv(g)
    Mk = A.copy(); per = None
    for k in range(1, 3*n + 1):
        Mk = qr_step(Mk)
        if per is None and np.abs(Mk - A).max() < 1e-8: per = k
    ok &= per == (n if n % 2 else n//2)
check("period n (n odd) or n/2 (n even) for theta = 2 pi m/n", ok)
A = F[('qr-complex', '(a)')]; ev = np.linalg.eigvals(A)
check("Fig. A.9(a): theta/2pi = 0.102", abs(abs(cmath.phase(ev[0]))/(2*math.pi) - 0.102) < 0.001)

# -- item 12: parabolic case, ||N|| < 2
ok = True
for _ in range(300):
    g = rng.normal(size=(2, 2))
    if abs(np.linalg.det(g)) < 0.2: continue
    N = g @ np.array([[0., 1.], [0., 0.]]) @ np.linalg.inv(g); lam = rng.uniform(0.5, 2)*rng.choice([-1, 1])
    Mm = lam*(np.eye(2) + N)
    h = rng.normal(size=(2, 2)); G = h.T @ h + 0.05*np.eye(2)
    Ns = np.linalg.solve(G, N.T @ G)
    Lc = np.linalg.cholesky(G).T                     # G = Lc^T Lc ; operator norm for G = 2-norm of Lc N Lc^-1
    opn = np.linalg.norm(Lc @ N @ np.linalg.inv(Lc), 2)
    ok &= abs(opn**2 - np.trace(Ns @ N)) < 1e-8*max(1, opn**2)
    H = G @ Mm + Mm.T @ G
    if abs(opn - 2) > 1e-3: ok &= (np.linalg.det(H) > 0) == (opn < 2)
check("parabolic case: operator norm^2 = tr(N*N), and D(M) is where ||N|| < 2", ok)

# -- item 11: every arrow crosses Gamma at the same angle, phi away from perpendicular
ok = True
for _ in range(100):
    g = rng.normal(size=(2, 2))
    if abs(np.linalg.det(g)) < 0.3: continue
    mu = rng.uniform(0.2, 1.0)
    A = g @ np.diag([1.0, -mu]) @ np.linalg.inv(g)
    phi = math.atan(abs(1 - mu)/(2*math.sqrt(mu)))
    p1, p2 = pt(g[:, 0]), pt(g[:, 1])
    if abs(p1 + p2) < 0.1: continue
    eG, rG = orth_circle(p1, p2)
    v = rng.normal(size=2); p = pt(v); q = pt(A @ v)
    if abs(p + q) < 0.1 or abs(p - q) < 0.1: continue
    eA, rA = orth_circle(p, q)
    dd = abs(eG - eA)
    cosang = (rG**2 + rA**2 - dd**2)/(2*rG*rA)       # angle between the radii at an intersection point
    if abs(cosang) > 1: ok = False; continue
    ang = math.acos(abs(cosang))                      # acute angle between the circles
    ok &= abs(ang - (math.pi/2 - phi)) < 1e-7
check("negative determinant: arrows cross the axis at pi/2 - phi", ok)

print()
print("ALL PASSED" if not fails else "FAILED: " + ", ".join(fails))
sys.exit(1 if fails else 0)

